The Enduring Relevance of Semiempirical Quantum Mechanics

The development of semiempirical models to simplify quantum mechanical descriptions of atomistic systems is a practice that started soon after the discovery of quantum mechanics and continues to the present day. There are now many methods for atomistic simulation with many software implementations and many users, on a scale large enough to be considered as a software market. Semiempirical models occupied a large share of this market in its early days, but the research activity in atomistic simulation has steadily polarized over the last three decades towards general-purpose but expensive ab initio quantum mechanics methods and fast but special-purpose molecular mechanics methods. I offer perspective on recent trends in atomistic simulation from the middle ground of semiempirical modeling, to learn from its past success and consider its possible paths to future growth. In particular, there is a lot of ongoing research activity in combining semiempirical quantum mechanics with machine learning models and some unrealized possibilities of tighter integration between ab initio and semiempirical quantum mechanics with more flexible theoretical frameworks and more modular software components.

==> anc/data/abinit.txt <==
2024 596
2023 528
2022 575
2021 606
2020 617
2019 636
2018 589
2017 523
2016 563
2015 590
2014 646
2013 678
2012 601
2011 512
2010 485
2009 426
2008 420
2007 336
2006 322
2005 236
2004 172
2003 125
2002 88
2001 31
2000 16
1999 8


==> anc/data/adf.txt <==
2024 1450
2023 1330
2022 1380
2021 1380
2020 1300
2019 1240
2018 1230
2017 1140
2016 1170
2015 1120
2014 999
2013 1040
2012 951
2011 871
2010 802
2009 775
2008 740
2007 642
2006 680
2005 626
2004 628
2003 526
2002 519
2001 403
2000 367
1999 296
1998 254
1997 243
1996 193
1995 143
1994 81
1993 41



==> anc/data/amber.txt <==
2024 9390
2023 7920
2022 8010
2021 7130
2020 5980
2019 5590
2018 5130
2017 4620
2016 4530
2015 4110
2014 3930
2013 3680
2012 3410
2011 2930
2010 2670
2009 2460
2008 2270
2007 1900
2006 1900
2005 1560
2004 1470
2003 1320
2002 1120
2001 1090
2000 1030
1999 976
1998 809
1997 872
1996 814
1995 672
1994 616
1993 494
1992 383
1991 380
1990 306
1989 192
1988 140
1987 89
1986 57
1985 24
1984 17
1983 15
1982 12
1981 4


==> anc/data/atomistic-simulation-engines.csv <==
Software name,"URL for sales, distribution, or development",FOSS,QM,SQM,MM
ABACUS,http://abacus.ustc.edu.cn/main.htm,1,1,,
Abalone,https://www.biomolecular-modeling.com/Abalone/,,,,1
ABINIT,https://abinit.github.io/abinit_web/,1,1,,
ABINIT-MP,https://www.cenav.org/abinit-mp-open_ver-1-rev-10/,1,1,,
Aboria,https://github.com/ElsevierSoftwareX/SOFTX-D-17-00029,1,,,1
ACE-Molecule,https://gitlab.com/aceteam.kaist/ACE-Molecule/-/wikis/home,1,1,,
ACEMD,https://www.acellera.com/acemd,,,,1
ACES,https://aces.qtp.ufl.edu/,1,1,,
ADF,https://www.scm.com/amsterdam-modeling-suite/adf/,,1,,
Adun,https://simtk.org/projects/adun/,1,,,1
AIMAll,https://aim.tkgristmill.com/index.html,,1,,
ALIGNN,https://github.com/usnistgov/alignn,1,,,1
Amber,https://ambermd.org/AmberMD.php,,,,1
AMMP VE,https://www.ddl.unimi.it/cms/index.php?Software_projects:AMMP_VE,,,,1
AMPAC,http://semichem.com/ampac/default.php,,,1,
Aquarius,https://github.com/devinamatthews/aquarius,1,1,,
ASAP,https://asap3.readthedocs.io/,1,,,1
Ascalaph,https://www.biomolecular-modeling.com/Ascalaph/,,,,1
ASW,http://myweb.rz.uni-augsburg.de/~eyert/aswprog.shtml,,1,,
ATAT,https://www.brown.edu/Departments/Engineering/Labs/avdw/atat/,1,,,1
AutoDock,https://autodock.scripps.edu,1,,,1
AutoDock Vina,https://vina.scripps.edu,1,,,1
azTotMD,https://github.com/ElsevierSoftwareX/SOFTX_2018_112,1,,,1
Bagel,https://github.com/qsimulate-open/bagel,1,1,,
BALL,https://ball-project.org/,1,,,1
BigChem,https://github.com/mtzgroup/bigchem,1,1,,
BigDFT,https://l_sim.gitlab.io/bigdft-doc/index.html,1,1,,
BLaDE,https://github.com/RyanLeeHayes/BLaDE,1,,,1
Bodge,https://github.com/jabirali/bodge/,1,,1,
BOSS,https://zarbi.chem.yale.edu/software.html,,,,1
Brick-CFCMC,https://gitlab.com/ETh_TU_Delft/Brick-CFCMC,1,,,1
Cabana,https://github.com/ECP-copa/Cabana,1,,,1
CafeMol,https://www.cafemol.org,,,,1
CASINO,https://vallico.net/casinoqmc/,,1,,
Cassandra,https://sites.nd.edu/maginn-group/cassandra/,1,,,1
CASTEP,https://www.castep.org/,,1,,
CFOUR,https://cfour.uni-mainz.de/cfour/,,1,,
CHAMP,https://github.com/filippi-claudia/champ,1,1,,
CHARMM,https://academiccharmm.org/,,,,1
CHGNet,https://chgnet.lbl.gov,1,,,1
Chronus Quantum,https://github.com/xsligroup/chronusq_public,1,1,,
CINDO,https://github.com/brhr-iwao/cindo_windows,1,,1,
CMQMC,https://research.csiro.au/mmm/cmqmc/,,1,,
COLUMBUS,https://columbus-program-system.gitlab.io/columbus/,1,1,,
ComDMFT,https://github.com/comscope/ComDMFT,1,1,,
CONQUEST,https://doi.org/10.5281/zenodo.3943720,1,1,,
CONUNDrum,https://doi.org/10.17632/phnz2gg8mz.1,,1,,
CP2K,https://www.cp2k.org/,1,1,,
CPMD,https://github.com/CPMD-code/CPMD,1,1,,
CPPAW,https://cppaw.org,1,1,,
CRYSTAL,https://www.crystal.unito.it/,,1,,
Dalton,https://daltonprogram.org/,1,1,,
ddcMD,https://github.com/LLNL/ddcMD,1,,,1
DeepChem,https://deepchem.io,1,,,1
DeePMD-kit,https://docs.deepmodeling.com/projects/deepmd/en/stable/,1,,,1
DeePTB,https://deepmodeling.github.io/DeePTB/,1,,1,
deMon2k,http://www.demon-software.com/public_html/index.html,,1,,
Desmond,https://www.schrodinger.com/platform/products/desmond/,,,,1
DFT-FE,http://github.com/dftfeDevelopers/dftfe,1,1,,
DFTB+,https://dftbplus.org/,1,,1,
DFTK.jl,https://github.com/JuliaMolSim/DFTK.jl,1,1,,
DFTpy,https://gitlab.com/pavanello-research-group/dftpy,1,1,,
DIRAC,https://zenodo.org/records/14833106,1,1,,
DivCon,https://www.quantumbioinc.com/solutions/divcon-discovery-suite-toolbox/,,,1,
DL_MONTE,https://gitlab.com/dl_monte/user-hub/-/wikis/home,1,,,1
DL_POLY,https://ccp5.gitlab.io/dl-poly/,1,,,1
DL_POLY Quantum,https://dlpolydocs.readthedocs.io/en/latest/,1,1,,
DOCK,https://dock.compbio.ucsf.edu,,,,1
Elk,https://elk.sourceforge.io/,1,1,,
EMC,https://montecarlo.sourceforge.net/emc/Welcome.html,,,,1
eminus,https://gitlab.com/wangenau/eminus,1,1,,
EMPIRE,https://www.ceposinsilico.de/products/empire.htm,,,1,
EQE,https://gitlab.com/Pavanello/eqe,1,1,,
Ergo,http://www.ergoscf.org/,1,1,,
ERKALE,http://github.com/susilehtola/erkale,1,1,,
ESPResSo,https://espressomd.org/wordpress/,1,,,1
eT,https://etprogram.org/,1,1,,
exciting,https://exciting-code.org/,1,1,,
FAIRChem,https://github.com/facebookresearch/fairchem,1,,,1
FDMNES,https://fdmnes.neel.cnrs.fr/,1,1,,
FEASST,https://pages.nist.gov/feasst/,1,,,1
FEFF,https://github.com/times-software/feff10,1,1,,
Fermi.jl,https://github.com/FermiQC/Fermi.jl,1,1,,
FHI-aims,https://fhi-aims.org/,,1,,
FHIMD,https://doi.org/10.17632/ymnn4b85wj.1,,1,,
Fireball,https://fireball-qmd.github.io/fireball.html,1,1,,
Firefly,http://classic.chem.msu.su/gran/gamess/index.html,,1,,
FLEUR,https://www.flapw.de/MaX-7.0/,1,1,,
FLOSIC,https://github.com/FLOSIC/PublicRelease_2020,1,1,,
FMD,https://github.com/a-amouei/fmd,1,,,1
FoldX,https://foldxsuite.crg.eu/,,,,1
Fortnet,https://github.com/vanderhe/fortnet,1,,,1
FPLO,https://www.fplo.de/,,1,,
FreeON,https://github.com/FreeON/freeon,1,1,,
Gamdpy,https://github.com/ThomasBechSchroeder/gamdpy,1,,,1
GAMESS,https://www.msg.chem.iastate.edu/,,1,,
Gaussian,https://gaussian.com/gaussian16/,,1,,
GeometricMD,https://suttond.github.io/GeometricMD/,1,,,1
Ghemical,https://directory.fsf.org/wiki/Ghemical,1,,,1
GOLLUM,https://www.gollumcode.com,,1,,
GOMC,https://github.com/GOMC-WSU/GOMC,1,,,1
GPAW,https://gpaw.readthedocs.io/,1,1,,
GPUMD,https://gpumd.org/,1,,,1
GQCP,https://gqcg.github.io/GQCP/landing-page.html,1,1,,
GROMACS,https://www.gromacs.org/,1,,,1
GROMOS,https://www.gromos.net/,1,,,1
GULP,https://gulp.curtin.edu.au/gulp/,,,,1
HALMD,https://halmd.org,1,,,1
HANDE,https://github.com/hande-qmc/hande,1,1,,
Haskell-abinitio,http://felipez.github.io/Haskell-abinitio/,1,1,,
HelFEM,https://github.com/susilehtola/HelFEM,1,1,,
HONDOPLUS,https://comp.chem.umn.edu/hondoplus/,1,1,,
HOOMD-blue,https://glotzerlab.engin.umich.edu/hoomd-blue/,1,,,1
HORTON,https://github.com/theochem/horton,1,1,,
Hotbit,https://github.com/pekkosk/hotbit,1,,1,
HyMD,https://cascella-group-uio.github.io/HyMD/main/index.html,1,,,1
ICM,https://www.molsoft.com/,,,,1
IMD,http://itapmd.github.io/imd/,1,,,1
INQ,https://gitlab.com/npneq/inq/,1,1,,
JADE-NAMD,https://github.com/zglan/JADE-NAMD,1,1,,
Jaguar,https://www.schrodinger.com/platform/products/jaguar/,,1,,
janus-core,https://stfc.github.io/janus-core/,1,,,1
JaxMD,https://github.com/jax-md/jax-md,1,,,1
JDFTx,https://jdftx.org/,1,1,,
JuKKR,https://jukkr.fz-juelich.de,1,1,,
JuliaChem.jl,https://github.com/davpoolechem/JuliaChem.jl,1,1,,
KMC_Lattice,https://github.com/MikeHeiber/KMC_Lattice,1,,,1
KSSOLV,https://www.kssolv.org,1,1,,
Kwant,https://kwant-project.org,1,,1,
LAMMPS,https://www.lammps.org/,1,,,1
LATTE,https://doi.org/10.5281/zenodo.598220,1,,1,
LightAIMD,https://github.com/microsoft/LightAIMD,1,1,,
LmtART,https://www2.fkf.mpg.de/andersen/docs/lmtoart_programs.html,,1,,
LPMD,https://www.lpmd.cl,1,,,1
LSMS,https://github.com/mstsuite/lsms,1,1,,
M-SPARC,https://github.com/SPARC-X/M-SPARC,1,1,,
MacroModel,https://www.schrodinger.com/platform/products/macromodel/,,,,1
MacroQC,https://macroqc.hacettepe.edu.tr,,1,,
MACSIMUS,http://old.vscht.cz/fch/software/macsimus/index.html,1,,,1
MADNESS,https://github.com/m-a-d-n-e-s-s/madness,1,1,,
Maple Quantum Chemistry Toolbox,https://www.maplesoft.com/products/toolboxes/quantumchemistry/,,1,,
MAPP,https://github.com/sinamoeini/mapp4py,1,,,1
MatGL,https://matgl.ai,1,,,1
MBN Explorer,http://www.mbnexplorer.com,,,,1
MCCCS Towhee,https://towhee.sourceforge.net,1,,,1
MCMD,https://github.com/khavernathy/mcmd,1,,,1
MCTDH,https://www.pci.uni-heidelberg.de/tc/mctdh.html,,1,,
mdpy,https://github.com/mdpy-dev/mdpy,1,,,1
MDynaMix,http://www.fos.su.se/~sasha/mdynamix/,1,,,1
MESS,https://valence-labs.github.io/mess/intro.html,1,1,,
MetalWalls,https://gitlab.com/ampere2/metalwalls,1,,,1
Mgmol,https://github.com/LLNL/mgmol,1,1,,
miniff,https://doi.org/10.5281/zenodo.4626640,1,,,1
MISA-MD,https://misa-md.github.io/MDoc/,1,,,1
Mjolnir,https://mjolnir-md.github.io/Mjolnir/,1,,,1
MMTK,http://dirac.cnrs-orleans.fr/MMTK/,1,,,1
MNDO,https://mndo.kofo.mpg.de,,,1,
MOIL,https://biohpc.cornell.edu/software/moil/moil.html,1,,,1
Molaris-XG,https://laetro.usc.edu/molaris.html,,,,1
Molcas,https://www.molcas.org/,,1,,
Moldy,https://github.com/krefson/Moldy,1,,,1
MolGW,https://www.molgw.org/,1,1,,
MolPro,https://www.molpro.net/,,1,,
MolSpin,https://molspin.eu,1,1,,
MOPAC,https://doi.org/10.5281/zenodo.6511958,1,,1,
MOSCITO,http://139.30.122.11/MOSCITO/,1,,,1
MPEC,https://github.com/nasa/MPEC,1,1,,
MPMC,https://github.com/space-group-research/mpmc,1,,,1
MPQC,https://mpqc.org/,1,1,,
MQCPack,https://github.com/MQCPack/mqcPack,1,1,,
mqds,https://github.com/jprov410/mqds,1,1,,
MRCC,https://www.mrcc.hu/,,1,,
MRChem,https://github.com/MRChemSoft/mrchem,1,1,,
ms2,https://www.ms-2.de/home.html,,,,1
Music,https://github.com/snurr-group/Music-code,1,,,1
NAMD,https://www.ks.uiuc.edu/Research/namd/,,,,1
NanoNet,https://github.com/freude/NanoNet,1,,1,
NAP,https://github.com/ryokbys/nap,1,,,1
NEMO3D,https://engineering.purdue.edu/gekcogrp/software-projects/nemo3D/,,,1,
netDFT,https://github.com/ElsevierSoftwareX/SOFTX-D-23-00152,1,1,,
NEXMD,https://github.com/lanl/NEXMD,1,,1,
Nextnano,https://www.nextnano.com,,,1,
NQCDynamics.jl,https://nqcd.github.io/NQCDynamics.jl/stable/,1,1,,
NRLTB,http://esd.cos.gmu.edu/tb/,1,,1,
NWChem,https://nwchemgit.github.io/,1,1,,
NWChemEx,https://nwchemex.github.io/NWChemEx/,1,1,,
OCC,https://peterspackman.github.io/occ/,1,1,,
Octopus,https://octopus-code.org/documentation/16/,1,1,,
ONETEP,https://onetep.org/,,1,,
OpenAtom,http://charm.cs.uiuc.edu/OpenAtom/,1,1,,
OpenFermion,https://quantumai.google/openfermion,1,1,,
openLOWDIN,https://sites.google.com/site/lowdinproject/,1,1,,
OpenMD,https://openmd.org,1,,,1
OpenMM,https://openmm.org/,1,,,1
OpenMolcas,https://gitlab.com/Molcas/OpenMolcas,1,1,,
OpenMX,https://www.openmx-square.org/,1,1,,
OpenQP,https://qchem.knu.ac.kr,1,1,,
ORAC,http://www1.chim.unifi.it/orac/,1,,,1
ORB-models,https://github.com/orbital-materials/orb-models,1,,,1
ORCA,https://www.faccts.de/orca/,,1,,
PandaDock,https://github.com/pritampanda15/PandaDock,1,,,1
PAOFLOW,https://github.com/marcobn/PAOFLOW,1,1,,
PAPRECA,https://github.com/sntioudis/papreca,1,,,1
ParmEd,https://parmed.github.io/ParmEd/html/index.html,1,,,1
PARSEC,https://github.com/PARSEC-real-space-code/PARSEC,1,1,,
pDynamo,https://www.pdynamo.org/home,1,,,1
Petot,https://github.com/qsnake/petot,1,1,,
PHASE,https://azuma.nims.go.jp/software/phase,,1,,
PINY,https://github.com/TuckermanGroup/PINY,1,,,1
Plato,https://doi.org/10.17632/pwj4gsp5mx.1,,1,,
PND,https://github.com/ElsevierSoftwareX/SOFTX-D-21-00077,1,,,1
PPDyn,https://ppdyn.readthedocs.io/en/latest/,1,,,1
PQS,http://www.pqs-chem.com,,1,,
PROFESS,https://www.profess.dev,1,1,,
Promethium,https://www.promethium.qcware.com,,1,,
ProtoMol,https://protomol.sourceforge.net,1,,,1
ProtoMS,https://www.essexgroup.soton.ac.uk/ProtoMS/,1,,,1
Psience,https://mccoygroup.github.io/Psience/,1,1,,
Psii4,http://psicode.org/,1,1,,
PWDFT.jl,https://github.com/f-fathurrahman/PWDFT.jl,1,1,,
PWmat,https://www.pwmat.com/,,1,,
PWPAW,http://users.wfu.edu/natalie/papers/pwpaw/,1,1,,
PyBEST,http://fizyka.umk.pl/~pybest/,1,1,,
Pybinding,https://docs.pybinding.site,1,,1,
PyDFT,https://ifilot.github.io/pydft/,1,1,,
pymd,https://github.com/heindelj/pyMD,1,,,1
PyPWDFT,https://ifilot.github.io/pypwdft/,1,1,,
PyQuante,https://github.com/rpmuller/pyquante2,1,1,,
PySCF,https://pyscf.org/,1,1,,
PySEQM,https://github.com/lanl/PYSEQM,1,,1,
pysktb,https://pysktb.readthedocs.io/en/latest/,1,,1,
PythTB,https://www.physics.rutgers.edu/pythtb/,1,,1,
pyvibdmc,https://pyvibdmc.readthedocs.io/en/latest/,1,1,,
Q,https://github.com/qusers/Q6,1,,,1
Q-Chem,https://www.q-chem.com/,,1,,
Qball,https://github.com/LLNL/qball,1,1,,
Qbox,https://github.com/qboxcode/qbox-public,1,1,,
Qcore,https://software.entos.ai/qcore,,1,,
QDC,https://dqc.readthedocs.io/en/latest/,1,1,,
Qiskit Nature,https://github.com/qiskit-community/qiskit-nature,1,1,,
QMCPACK,https://qmcpack.org/,1,1,,
QMCTorch,https://qmctorch.readthedocs.io/en/main/,1,1,,
Quantics,https://www2.chem.ucl.ac.uk/worthgrp/quantics/doc/index.html,,1,,
Quantum ESPRESSO,https://www.quantum-espresso.org/,1,1,,
Quantum Package,https://quantumpackage.github.io/qp2/,1,1,,
QuantumATK,https://www.synopsys.com/manufacturing/quantumatk.html,,1,,
QuantumMASALA,https://github.com/qtm-iisc/QuantumMASALA,1,1,,
QUEST,https://quest.codes,,1,,
Questaal,https://www.questaal.org,,1,,
QUICK,https://github.com/merzlab/QUICK,1,1,,
QUIP,https://github.com/libAtoms/QUIP,1,,,1
Quiqbox.jl,https://frankwswang.github.io/Quiqbox.jl/stable/,1,1,,
QXMD,https://magics.usc.edu/qxmd/,1,1,,
RASPA,https://github.com/iRASPA/RASPA2,1,,,1
RESCU,http://nanoacademic.com/solutions/rescu/,,1,,
RMG,http://github.com/RMGDFT/rmgdft,1,1,,
RSPt,https://www.uu.se/en/department/physics-and-astronomy/research/materials-theory/code-development,1,1,,
RXMD,https://magics.usc.edu/rxmd/,1,,,1
SageMD,https://www.sagemd.com,,,,1
Sarkas,https://murillo-group.github.io/sarkas/,1,,,1
ScalES,https://bitbucket.org/berkeleylab/scales/src/master/,1,1,,
sDMD,https://github.com/alexzheng42/sDMD,1,,,1
SEED,https://caflischlab-seed.readthedocs.io,1,,,1
SENPAI,https://github.com/SENPAI-Molecular-Dynamics/SENPAI,1,,,1
SeqQuest,https://nanohub.org/resources/nmst_dft,,1,,
Serenity,https://www.uni-muenster.de/Chemie.oc/neugebauer/softwareAKN.html,1,1,,
SevenNet,https://github.com/MDIL-SNU/SevenNet,1,,,1
SHRED,https://github.com/lanl/SHRED,1,1,,
SIESTA,https://siesta-project.org/siesta/index.html,1,1,,
Simpatico,https://github.com/dmorse/simpatico,1,,,1
Sire,https://github.com/OpenBioSim/sire,1,,,1
SIRIUS,https://github.com/electronic-structure/SIRIUS,1,1,,
SlowQuant,https://github.com/erikkjellgren/SlowQuant,1,1,,
SMASH,https://sourceforge.net/projects/smash-qc/,1,1,,
SMMP,https://doi.org/10.17632/p2sc8vvgvt.1,,,,1
Socorro,https://github.com/sandialabs/socorro,1,1,,
SPARC,https://github.com/SPARC-X/SPARC,1,1,,
Sparrow,https://github.com/qcscine/sparrow,1,,1,
Spex,https://www.flapw.de/MaX-7.0/spex/,,1,,
SPHInX,https://sxrepo.mpie.de,,1,,
SPPARKS,https://spparks.github.io,1,,,1
SPR-KKR,https://www.ebert.cup.uni-muenchen.de/index.php/en/software-en/13-sprkkr,,1,,
TB-LMTO,https://www2.fkf.mpg.de/andersen/LMTODOC/LMTODOC.html,,1,,
TBMaLT,https://github.com/tbmalt/tbmalt,1,,1,
TBPAC,https://comp.chem.umn.edu/tbpac/,1,,1,
TBPLaS,https://www.tbplas.net,1,,1,
TBStudio,https://github.com/mohammadnakhaee/tbstudio,1,,1,
TeraChem,http://petachem.com/,,1,,
ThreeBodyTB.jl,https://github.com/usnistgov/ThreeBodyTB.jl,1,,1,
tiberCAD,http://www.tiberlab.com/tibercad-multiscale-simulation.html,,,1,
TIDES,https://github.com/jskretchmer/TIDES,1,1,,
Tightbinder,https://github.com/alejandrojuria/tightbinder,1,,1,
TightBinding++,https://tightbinding.github.io,1,,1,
Tinker,https://dasher.wustl.edu/tinker/,,,,1
TITAN,https://titan.iffgit.fz-juelich.de/TITAN/,1,,1,
TorchANI,https://aiqm.github.io/torchani/,1,,,1
TorchMD,https://github.com/torchmd/torchmd,1,,,1
TorchSim,https://radical-ai.github.io/torch-sim/,1,,,1
Tremolo-X,https://www.scai.fraunhofer.de/en/business-research-areas/virtual-material-design/products/tremolo-x.html,,,,1
TRESC,https://github.com/Dirac4pi/TRESC,1,1,,
TURBOMOLE,https://www.turbomole.org/,,1,,
TurtleMD,https://github.com/infretis/turtlemd,1,,,1
UAMMD,https://github.com/RaulPPelaez/UAMMD,1,,,1
ULYSSES,https://gitlab.com/siriius/ulysses,1,,1,
Upside,https://github.com/John-Jumper/Upside-MD,1,,,1
Uquantchem,https://www.uquantchem.com/uquantchem.html,1,1,,
VALENCE,https://github.com/VALENCE-software/VALENCE,1,1,,
Vampire,https://vampire.york.ac.uk,1,,,1
VASP,https://www.vasp.at/,,1,,
Vegas,https://pcm-ca.github.io/vegas/,1,,,1
VeloxChem,https://veloxchem.org/,1,1,,
VOTCA,https://github.com/votca/votca,1,1,,
VSV,https://github.com/ElsevierSoftwareX/SOFTX-D-15-00054,1,,,1
Wien2k,http://www.wien2k.at/,,1,,
x2dhf,https://github.com/x2dhf/x2dhf,1,1,,
XenoView,https://www.vemmer.org/xenoview/xenoview.html,,,,1
Xplor-NIH,https://nmr.cit.nih.gov/xplor-nih/,,,,1
xTB,https://github.com/grimme-lab/xtb,1,,1,
YASARA,https://www.yasara.org/,,,,1
Zacros,https://zacros.org,,,,1

==> anc/data/castep.txt <==
2024 4640
2023 4090
2022 3940
2021 3510
2020 2930
2019 2810
2018 2340
2017 2320
2016 2030
2015 2150
2014 1880
2013 1780
2012 1680
2011 1510
2010 1210
2009 1010
2008 895
2007 728
2006 602
2005 466
2004 398
2003 271
2002 234
2001 199
2000 166
1999 87
1998 56
1997 58
1996 36
1995 29
1994 20
1993 7
1992 4


==> anc/data/charmm.txt <==
2024 7040
2023 5760
2022 5810
2021 5210
2020 4440
2019 3980
2018 3810
2017 3590
2016 3450
2015 3170
2014 3140
2013 2830
2012 2700
2011 2230
2010 2070
2009 1930
2008 1730
2007 1500
2006 1520
2005 1310
2004 1180
2003 1040
2002 921
2001 844
2000 798
1999 785
1998 755
1997 811
1996 848
1995 746
1994 642
1993 583
1992 444
1991 373
1990 254
1989 132
1988 87
1987 62
1986 39
1985 25
1984 7
1983 9
1982 2


==> anc/data/cp2k.txt <==
2024 1840
2023 1260
2022 1130
2021 982
2020 900
2019 738
2018 673
2017 610
2016 536
2015 461
2014 425
2013 303
2012 256
2011 181
2010 146
2009 110
2008 89
2007 50
2006 42
2005 22
2004 10
2003 1
2002 3
2001 10
2000 3


==> anc/data/desmond.txt <==
2024 2970
2023 2030
2022 1780
2021 1240
2020 908
2019 654
2018 649
2017 539
2016 404
2015 303
2014 295
2013 232
2012 208
2011 156
2010 125
2009 92
2008 54
2007 50
2006 38
2005 25


==> anc/data/dftb.txt <==
2024 959
2023 989
2022 988
2021 882
2020 722
2019 710
2018 639
2017 554
2016 538
2015 518
2014 461
2013 427
2012 369
2011 302
2010 300
2009 278
2008 222
2007 260
2006 181
2005 168
2004 117
2003 122
2002 77
2001 100
2000 68
1999 59
1998 35
1997 23
1996 21


==> anc/data/dmol3.txt <==
2024 3190
2023 2680
2022 2500
2021 2000
2020 1770
2019 1580
2018 1370
2017 1210
2016 1140
2015 1130
2014 1060
2013 992
2012 940
2011 857
2010 788
2009 744
2008 690
2007 533
2006 435
2005 338
2004 298
2003 215
2002 184
2001 200
2000 178
1999 140
1998 123
1997 125
1996 132
1995 113
1994 103
1993 59
1992 42
1991 39
1990 4


==> anc/data/fit1.out <==
20.0 0.04999945790540244 -0.050000089326952886 -6.065358175026347e-07 0.050019149819443394 -3.838420560655683e-07 7.927771546453393e-06
19.6 0.05101977859686518 -0.05102176089188884 -2.811876496595874e-06 0.05104213691210808 5.04997478162724e-06 7.981647012457065e-06
19.2 0.05208259736215195 -0.052085458770222935 -5.6421471824798696e-06 0.05210663248145092 1.0672577908770916e-05 8.046251984775377e-06
18.8 0.05319077224285522 -0.053194614891356955 -8.767086657741563e-06 0.05321685881124032 1.675963023033624e-05 8.120086043594459e-06
18.4 0.05434711229548595 -0.05435215308837334 -1.210208612292286e-05 0.054375717667400555 2.3487184274016338e-05 8.212761238233087e-06
18.0 0.055554768322658224 -0.05556107450685199 -1.579547253580822e-05 0.05558591419742917 3.0767443655612294e-05 8.320874400844414e-06
17.6 0.05681732040206391 -0.056825053884437864 -1.9832249512385124e-05 0.05685134446651286 3.872439538319287e-05 8.451440590468202e-06
17.2 0.0581385201702474 -0.0581477490942794 -2.4101204388302e-05 0.058175478596811485 4.75341629467789e-05 8.614840422927994e-06
16.8 0.05952271713441759 -0.05953390377518349 -2.912386250699082e-05 0.0595636220633585 5.704623424893266e-05 8.800056749922394e-06
16.4 0.06097442788233056 -0.06098775335360829 -3.4509989374434705e-05 0.06101967173727318 6.761713682098614e-05 9.034718705637091e-06
16.0 0.06249863974237886 -0.06251430332439789 -4.051777632049664e-05 0.06254850959875578 7.926692850748658e-05 9.31840287788889e-06
15.6 0.06410115662414073 -0.06411987286959335 -4.7065143780876505e-05 0.06415733699667708 9.225162497872015e-05 9.682996695423932e-06
15.2 0.06578784820935715 -0.0658097686839503 -5.4540546998095103e-05 0.06585040352757925 0.00010655506405336659 1.0116999968340793e-05
14.8 0.06756564025961304 -0.06759202609882677 -6.242502703156783e-05 0.06763722139892835 0.00012278043476784798 1.0711393526807821e-05
14.4 0.06944248838672565 -0.06947248948521094 -7.28552303417449e-05 0.06952146938473332 0.00013995795661765417 1.1322727982677108e-05
14.0 0.07142672429211946 -0.07144898635967774 -9.548796640712319e-05 0.07148975434157032 0.0001531629565960671 1.1550133427163066e-05
13.6 0.0735271644614152 -0.07355273387423474 -0.00011212230415791279 0.07359676599236775 0.0001757315891464012 1.239043129688917e-05
13.2 0.07575504270701063 -0.075784293477871 -0.0001322597453956263 0.07583194236158754 0.0002012582219458025 1.3440992812768198e-05
12.8 0.07812209312876446 -0.0781560523854572 -0.00015661302338568174 0.07820843487829894 0.00023062446582173093 1.4760395903244432e-05
12.4 0.08064186177287679 -0.08068118733749491 -0.0001869339180166403 0.0807390083558845 0.0002640360384088378 1.643781045837526e-05
12.0 0.08332951001561026 -0.08337468950431733 -0.00022588494397979446 0.08343832778077793 0.0003025320414402855 1.8596613246511626e-05
11.6 0.08620234605171367 -0.08625523203886311 -0.0002748983148958348 0.08632655643263737 0.00034849903131032656 2.1394187583959442e-05
11.2 0.08928038208256348 -0.08934025921157451 -0.0003408671441114283 0.08941860639172036 0.0004008414403981058 2.508219660239918e-05
10.8 0.09258598576489946 -0.09265696043507837 -0.0003322527350402844 0.09274633427113534 0.0002788172542598814 2.9960101192052914e-05
10.4 0.096145701932948 -0.09622763134608191 -0.0003348165672079525 0.09632803180691019 0.00012952043301962005 3.651830108212261e-05
10.0 0.09998978951689573 -0.10008423968704895 -0.00035268459345309854 0.1001974185662681 -5.424065142891756e-05 4.540429166645228e-05
9.8 0.1020292484302299 -0.10213088253281426 -0.00038949996408253046 0.10225152228669661 -0.00012225972834259286 5.099376406339166e-05
9.6 0.10415359364809004 -0.10426251490533262 -0.0004356298939270528 0.10439074406637003 -0.00019953779555475782 5.753086324440287e-05
9.4 0.10636814509463166 -0.10648475358081189 -0.0004926529929423158 0.1066211103064244 -0.0002874014545786796 6.518441826050759e-05
9.2 0.10867875628333586 -0.10880341934428746 -0.0005627624943990973 0.1089484627918597 -0.0003875565476117647 7.415070285543912e-05
9.0 0.11109179769792325 -0.11122482205054418 -0.0006485752506425359 0.11137912438507805 -0.0005019868761540301 8.465663908044076e-05
8.8 0.1136142156479453 -0.11375580807497203 -0.0007532146621685096 0.11391994263017313 -0.0006329887083204367 9.696226816120979e-05
8.6 0.11625359967801954 -0.11640381166995423 -0.0008804115767510458 0.11657833545278264 -0.0007832023154001797 0.00011136243651175065
8.4 0.1190182599715058 -0.11917691080807304 -0.0010346285255997047 0.11936233979497683 -0.0009556328072271383 0.00012818737979837166
8.2 0.12191731650776988 -0.12208388817212501 -0.0012212166805236318 0.12228066410603933 -0.0011536449595198853 0.0001478019873310316
8.0 0.12496062790026703 -0.12513386216732178 -0.0014469115118540216 0.1253420885316285 -0.0013809991194080361 0.00017060397256952767
7.8 0.12815974108961542 -0.12833822349821536 -0.0017189686797736425 0.12855820459137735 -0.0016413035026344462 0.0001970204973562586
7.6 0.13152649175677902 -0.13170761445710777 -0.0020472680348389903 0.13193928129375815 -0.0019383617049150642 0.0002275078441593016
7.4 0.13507445479924782 -0.13525440989424253 -0.0024436902596175446 0.13549737760087155 -0.0022750054041292093 0.00026255202958800435
7.2 0.138818733088018 -0.13899196639212447 -0.0029115165751394073 0.13924553683145677 -0.002675648863899133 0.0003026787187975978
7.0 0.14277613763464464 -0.14293498842698793 -0.0034734631234584444 0.14319793441717707 -0.0031309682045945835 0.00034847857761095363
6.8 0.14696545232956895 -0.14709986753335222 -0.004154203600481811 0.14737079475670758 -0.0036329822838082134 0.0004006499773426144
6.6 0.1514076297018572 -0.15150334223818213 -0.004995060592356707 0.15177893659681702 -0.004149795207395293 0.00046006409935321407
6.4 0.15612629840277156 -0.15616584959216423 -0.006068966049103573 0.1564414026915395 -0.004591383130225512 0.0005278415109205717
6.2 0.16114814395818494 -0.16110532359403987 -0.007262528808333356 0.16137809705314432 -0.005243569754725738 0.0006053079240973587
6.0 0.1665033072320523 -0.16634458315898162 -0.008646207902882732 0.16661103004590544 -0.006033280034137624 0.0006939855937569281
5.8 0.17222635666692937 -0.1719085656555287 -0.010302252197625218 0.17216262635855809 -0.00687129467374316 0.0007952617032743207
5.6 0.17835703885060974 -0.17781820781613236 -0.012131171015868806 0.17805687772366102 -0.008024640785992986 0.0009097908369445432
5.4 0.1849414719363692 -0.1841038798321883 -0.014310689352137586 0.18431562035949808 -0.00921884883419688 0.0010373189531533804
5.2 0.19203332693635816 -0.1907800303973882 -0.016658038360350177 0.19095550989298993 -0.010881566793850769 0.0011770495365313086
5.0 0.19969464035151738 -0.19798574272457053 -0.021544670488907618 0.1979584019230499 -0.0085696373119441 0.0013285860105634617
4.9 0.20376154182943212 -0.20170914267154916 -0.02316321157425416 0.2016145257178957 -0.009350825373695392 0.0014104050852143198
4.8 0.20799768354358464 -0.20566506029529613 -0.02696495441655004 0.20534585469088726 -0.0062568377649887645 0.0014969685887867086
4.7 0.2124152603205661 -0.20971171019017515 -0.030241056263558868 0.2091797433114912 -0.0044475297175018205 0.001590884366233382
4.6 0.21702550100600063 -0.2139086620995326 -0.033968970167009595 0.21310729126969 -0.0020917722246943785 0.0016942250918760857
4.5 0.2218408443446512 -0.2182653344315425 -0.03818878805159211 0.21712929674642953 0.0008603281275707447 0.0018098179005993345
4.4 0.22687484604132316 -0.22279362280241852 -0.04295056953955804 0.2212486636782114 0.004475847454936357 0.0019408366353110573
4.3 0.23214232212686997 -0.22750801450625854 -0.048315808132142625 0.22547010971560782 0.008840735140011281 0.0020906132677852084
4.2 0.2376592560946501 -0.23242300207819233 -0.05431750181887719 0.22980056740570076 0.013986280190899503 0.002262421902706782
4.1 0.24344343848159597 -0.237556690900793 -0.061007505788410014 0.23424934502931596 0.019977112029372694 0.002459266490096483
4.0 0.24951427025386197 -0.24292821911503418 -0.06841731276932636 0.23882858512466065 0.026839661913715857 0.00268370092256008
3.9 0.25589283911297256 -0.24855872928497263 -0.0765789336661262 0.24355217674614363 0.03460063602027176 0.002937703190808145
3.8 0.2626041546613473 -0.25447167099843593 -0.08548060296983091 0.2484412556370237 0.043209854634463 0.0032226145876255476
3.7 0.26967369567821786 -0.2606907748457136 -0.0951352045849876 0.25351286056995526 0.052659947926553666 0.003539148569502924
3.6 0.2771314080281418 -0.2672405455566148 -0.10550312725461128 0.2587897073076407 0.06285217589862682 0.003887466480937723
3.5 0.28501057339679153 -0.27414523103521 -0.11652588678497107 0.2642947696661745 0.0736554505269635 0.004267317635398034
3.4 0.2933485685618649 -0.28142753347403054 -0.12811609166198606 0.27005086064281386 0.08488857984953979 0.004678235559060693
3.3 0.3021875104494391 -0.28910785598559285 -0.14016069565525005 0.27607980786294223 0.0963252913029404 0.0051197801734794495
3.2 0.3115748534182046 -0.297202858756458 -0.15252451892714483 0.28240113044080495 0.10769910309259077 0.005591813596395214
3.1 0.32156425196752597 -0.3057256874878877 -0.16505438506636655 0.28903415197435667 0.11871133600630111 0.006094798776598433
3.0 0.33221659985849 -0.31468438849552693 -0.1775903798251207 0.29599611377798235 0.12904670077475092 0.006630114112695647
2.9 0.3436010836152875 -0.32408011259338076 -0.18995607156996194 0.30330461374521683 0.13835756211538416 0.007200379707090856
2.8 0.35579665398088794 -0.3339074791505079 -0.2019801152374226 0.3109787153408397 0.14629988225971713 0.00780978687148408
2.7 0.36889372754441124 -0.3441484322247421 -0.21346913742530607 0.31903876299943335 0.15248570551060353 0.008464407495253514
2.6 0.38299645358367645 -0.3547680079340937 -0.2242093173702857 0.3275061008810343 0.15648511107662028 0.009172430645583
2.5 0.39822568419646226 -0.3657115684594412 -0.23396326627316338 0.33640772073134617 0.15782894079145582 0.009944226802069588
2.4 0.4147220835118819 -0.3768958103050096 -0.24245869999828162 0.34577328052811274 0.15599387204613985 0.01079208175661125
2.3 0.4326503541933118 -0.38821666037427704 -0.24943655330283923 0.35564249712114493 0.1505070715775183 0.011729413587885783
2.2 0.45220478704456646 -0.3995706043888355 -0.2547239323443109 0.36607376232432537 0.14109706260123656 0.012769409972625231
2.1 0.47361529320833357 -0.4109066464956586 -0.2583884847710056 0.3771507426289602 0.12797455887684125 0.01392345744676596
2.0 0.49715699385866324 -0.42226748708615025 -0.26078703227094596 0.3889789397871255 0.11189060955294358 0.01520030310102304
1.9 0.5231630973279179 -0.4337734648820532 -0.2624322780839978 0.4016627690651951 0.09384914998112626 0.016606819709822418
1.8 0.5520417311530611 -0.4455801588975862 -0.2638291066216323 0.4152872116901214 0.07478128154481416 0.018150302284813673
1.7 0.5842985122522244 -0.4578363722750442 -0.26535716752788824 0.4299147203203666 0.05534012938825348 0.01984162407419652
1.6 0.620567558129355 -0.47067127825484234 -0.26725672924370397 0.44559379650609804 0.03589850034125583 0.021698914771509866
1.5 0.6616533235593642 -0.4841958830642079 -0.2696573635379665 0.46236799413045254 0.01662022114653765 0.023751750295648133
1.4 0.7085927465807352 -0.4985232432537299 -0.2726266354949461 0.4802929462166924 -0.0024395077369494954 0.02604553984049084
1.3 0.7627441607330127 -0.5137738089120335 -0.27617963912276017 0.49944473001593204 -0.02130365486007157 0.028645190545285734
1.2 0.8259223826777639 -0.5300894041359526 -0.2802819303433065 0.5199439131783314 -0.040045241669749716 0.03163707068325771
1.1 0.9006062563284861 -0.5476496341896261 -0.28484222600525316 0.5419842276281307 -0.05877080654690258 0.0351269360191043
1.0 0.9902718329903922 -0.5666731494532751 -0.28969532569916157 0.5658363660696443 -0.07762710155545749 0.03923010881681505
0.9 1.099947669441134 -0.5874373081092861 -0.2946021264993279 0.59186953034178 -0.09677679527355737 0.04405654195702252
0.8 1.237186123772247 -0.6102698998076515 -0.2992047110893152 0.6205600726840662 -0.11641947302152245 0.04969662901457206
0.7 1.4139362424472692 -0.6332903654251469 -0.30346265783171134 0.6485066269640405 -0.13754954292680854 0.056506222043774056
0.6 1.649755766982705 -0.6585028495429526 -0.30575230506584833 0.6764352584073949 -0.15955993227815612 0.06471746977672826
0.5 1.9802403058082132 -0.6881046083980802 -0.3058163123797233 0.7072992379914164 -0.1815947410066606 0.07440435116817531


==> anc/data/fit2.out <==
20.0 0.04999849803534258 -0.04999973747429343 -1.2801548171144283e-09 0.0500190523355849 -4.332032733651557e-10 6.758066666055715e-06
19.6 0.05101876338055415 -0.05102073251901224 -1.8596463146159276e-08 0.05104073045303855 2.793415247577906e-08 6.831337393033843e-06
19.2 0.052081547917171116 -0.0520844077910434 -6.455587023949035e-09 0.052105322817772 -1.5990950770675354e-08 6.917291342227654e-06
18.8 0.053189544927710754 -0.053193389253735214 -1.2995889574688654e-08 0.05321531403079845 -1.2246137261025362e-08 7.0198300741314635e-06
18.4 0.05434567465806118 -0.05435060753123369 -1.04541924680522e-08 0.054373647947593834 7.153046508068195e-08 7.142362462871113e-06
18.0 0.05555323755675502 -0.05555939837183822 -9.507218182203353e-07 0.055583697884917085 2.0449049320926732e-06 7.288644234533608e-06
17.6 0.05681564879367808 -0.056823177891825734 -8.211921339264016e-08 0.056848876795275054 3.2898218098815445e-07 7.463882809998176e-06
17.2 0.058136767885625745 -0.05814591965829652 -6.582418939345545e-07 0.05817337213659795 1.018292538177314e-06 7.671764393848436e-06
16.8 0.05952075430625096 -0.05953153238627614 -2.308810172009491e-07 0.059560561968630105 -2.6796669641796853e-08 7.924260028512071e-06
16.4 0.06097225574576201 -0.06098507327173494 -5.001728234745926e-07 0.0610162866188879 -6.919873411624e-09 8.223185383276336e-06
16.0 0.06249629448015904 -0.06251130627999084 -7.90041741618813e-06 0.06254476885645749 1.4211050523553394e-05 8.583426120289723e-06
15.6 0.0640984761748307 -0.06411586720932516 -5.2493659749214936e-08 0.06415165784170511 -2.0650828479675336e-06 9.018019046168223e-06
15.2 0.06578494369249556 -0.0658052007264335 -9.262913382449731e-07 0.06584396033944821 -1.9264525795137925e-06 9.531995003519626e-06
14.8 0.0675624962007991 -0.06758593712109534 -1.4739374326825693e-05 0.06762791553181616 2.362403013301862e-05 1.0150441366113443e-05
14.4 0.06943872053307522 -0.06946594578010176 -1.5994606943824755e-05 0.06951188851554478 2.31862996804852e-05 1.0887179816662961e-05
14.0 0.07142202884685518 -0.07145336033497492 -1.808498988366908e-05 0.07150338524828176 2.2896816355181357e-05 1.1771298659529145e-05
13.6 0.07352228583574734 -0.07355870097846644 -1.637164627628647e-05 0.07361404003091195 1.2922035929549728e-05 1.2821712766529371e-05
13.2 0.07574942564543259 -0.07579132464352255 -2.1931221626262665e-05 0.0758520717293933 1.4464692643038559e-05 1.408207663027544e-05
12.8 0.07811589962533731 -0.07816461506726782 -3.146747045876357e-05 0.07823245629181166 1.941358341534291e-05 1.5583915491295633e-05
12.4 0.08063481879163108 -0.08069129270051989 -4.616759179066172e-05 0.08076700931157425 2.820042467337023e-05 1.7388183767776892e-05
12.0 0.08332151624374887 -0.08338710708646652 -6.106991531794242e-05 0.0834720485928933 2.7914227444013968e-05 1.9561793206583794e-05
11.6 0.08619334553409878 -0.0862697543997474 -8.209648986310294e-05 0.08636564197570747 2.6143731712169574e-05 2.2199212893675293e-05
11.2 0.08927009556705348 -0.08935940205536004 -0.00011132632463696608 0.08946832323940401 2.0958442912089175e-05 2.5433704366303966e-05
10.8 0.09257448919099706 -0.09267928031597537 -0.00015205835128263322 0.09280383454697724 1.0298247440933276e-05 2.9460321939837134e-05
10.4 0.09613274291855123 -0.09625628781710718 -0.00021718089875061628 0.09639974914765613 7.882242735530532e-06 3.457292908031119e-05
10.0 0.09997520724990637 -0.10012158015803134 -0.00030543387220121536 0.10028810560747504 -6.628858710900599e-06 4.1219851318295596e-05
9.8 0.10201377859511149 -0.10217332335660187 -0.00035791769025037077 0.10235303821647086 -2.6012491636255467e-05 4.532153267036437e-05
9.6 0.10413722951325727 -0.1043115393932327 -0.00041984090506269264 0.10450622814676964 -5.088354986623346e-05 5.008777265508365e-05
9.4 0.1063508597952237 -0.10654159182264762 -0.0004929065830207444 0.10675297710415083 -8.228533459491811e-05 5.565980675315235e-05
9.2 0.1086605281403837 -0.1088695525501407 -0.0005793819840804801 0.10909958960917067 -0.00012102862243158825 6.22080725670742e-05
9.0 0.11107260984889844 -0.11130202517927763 -0.0006815411964390651 0.11155295153220463 -0.00016902446864270435 6.993732526531015e-05
8.8 0.11359408402660048 -0.1138462955847865 -0.0008111225830916129 0.11412071982466561 -0.00021028428571729036 7.909118840574392e-05
8.6 0.11623249439814723 -0.11651001946649887 -0.0009590537478219985 0.11681065533954292 -0.0002722891755130062 8.995670793883354e-05
8.4 0.1189961609021604 -0.1193019439758351 -0.0011287025132150441 0.11963224613026303 -0.0003581129121070735 0.00010286876257964619
8.2 0.12189423705018071 -0.1222314107093903 -0.001325364894462043 0.12259512763772203 -0.0004700448868427776 0.00011821603295201069
8.0 0.12493677850559415 -0.12530871572199037 -0.0015549095887314585 0.1257101157506894 -0.0006108084960850817 0.0001364460632092479
7.8 0.12813483757829947 -0.12854509990107482 -0.0018232562195232953 0.1289890533783311 -0.0007856395775209076 0.0001580733634054436
7.6 0.13150064715882231 -0.13195288627521912 -0.002137360186982599 0.13244492009175923 -0.001000603716661659 0.00018369045080637503
7.4 0.1350477619704543 -0.13554558884912726 -0.002505058978908057 0.13609199160333305 -0.0012633394530549603 0.00021398463087596276
7.2 0.13879131825106863 -0.13933810984633546 -0.002928610425912185 0.1399461930111259 -0.00159649380596609 0.000249764561211446
7.0 0.1427479530178786 -0.14334632574728426 -0.0034121852798280087 0.14402426729274057 -0.00202280271384539 0.00029199845119779193
6.8 0.1469364657580516 -0.14758850388562256 -0.003961096720386467 0.14834686362747948 -0.0025677544255375594 0.0003418658154700792
6.6 0.1513777933683574 -0.15208350008131347 -0.004578497729799204 0.15293399948991857 -0.0032662076921741437 0.0004008220955332458
6.4 0.15609548952564944 -0.15687496994229572 -0.006818411332841174 0.15780449499672375 -0.001102767467882387 0.00047007580899136687
6.2 0.1611161196283389 -0.16194407568137692 -0.0075590845306904375 0.162992702766626 -0.002289984182848457 0.0005524535234991013
6.0 0.1664696945058066 -0.16736289007843067 -0.00982207043131729 0.1685179315312031 -0.0009390539593975962 0.0006495515402939633
5.8 0.1721906630087641 -0.17312846074843355 -0.011792386801464267 0.174412641404263 -0.0006883589541191414 0.0007636527056819627
5.6 0.17831854473670877 -0.17928264719447118 -0.014172928431565597 0.18070301090123925 -0.00023171366251326046 0.0008960061635482775
5.4 0.18489912177404985 -0.18585840075661994 -0.017049162029088082 0.18741442844381279 0.0005166819905532649 0.00104683001173417
5.2 0.19198562546171666 -0.1928912619870321 -0.020536894537136103 0.19456896273740873 0.0016949695286689952 0.0012152418318505977
5.0 0.19963998759574567 -0.20042019097829877 -0.024775108907494892 0.2021852910037707 0.003476043132462124 0.0014002226994066945
4.9 0.20370218282435246 -0.20438474179984317 -0.027231770918167843 0.20617255341496724 0.004667368454394634 0.0014990171396405223
4.8 0.20793424393333498 -0.20849069767665493 -0.029940365424934945 0.21028198994505196 0.006090100958267195 0.0016024573753985363
4.7 0.21234707273166026 -0.21274510067118646 -0.03292459640350181 0.21451650770166839 0.007772703021634344 0.0017112131253422668
4.6 0.21695247606180906 -0.2171559020903607 -0.03621397763143003 0.21887934310988477 0.00975268925557061 0.0018262556476304802
4.5 0.22176330032016997 -0.22173158504948232 -0.03983221230605417 0.22337426802599056 0.012054557532137689 0.0019488576428663411
4.4 0.22679355701685713 -0.22648191837725337 -0.04380893092176113 0.22800582307601683 0.014712048005072835 0.002080572529233669
4.3 0.2320585874457368 -0.23141750914838696 -0.04817004579850958 0.23277934291646343 0.017749732736560008 0.0022231973421806693
4.2 0.23757523875996522 -0.23655011648275842 -0.0529413613838847 0.23770108541093427 0.021189896668457314 0.0023787248011989345
4.1 0.24336206728493906 -0.2418926212636635 -0.058146766248334425 0.24277828449683678 0.025049130031060043 0.002549290751164707
4.0 0.24943956672865653 -0.24745900870666152 -0.06380718099730323 0.24801918585576005 0.029336397816682437 0.002737124570216909
3.9 0.2558304746512326 -0.25326457925377516 -0.06994141253532266 0.25343327016849654 0.03405465173664037 0.002944512669396374
3.8 0.26255987749327486 -0.25932473689028646 -0.07655686104774073 0.2590303749951848 0.03918371698354718 0.0031737889244645894
3.7 0.2696557303194819 -0.2656559709897041 -0.08365799771904779 0.26482145193741 0.04469604236099652 0.003427370036849829
3.6 0.2771492257628683 -0.2722758802996752 -0.09124690300380536 0.2708185849700247 0.05055773631554582 0.0037078570639050242
3.5 0.28507503130624956 -0.27920152692780537 -0.0993132640961362 0.2770338159032392 0.0567101482961829 0.004018224531117309
3.4 0.293471998179338 -0.28645087593925705 -0.1078462538586501 0.2834801451247859 0.06309176426175231 0.00436211404534574
3.3 0.30238301605407153 -0.29403899250278653 -0.1168179144031563 0.2901680054853455 0.06960736037588741 0.004744237082368067
3.2 0.3118567956819537 -0.3019841381558932 -0.12621681382751088 0.2971104885798556 0.07618994897466488 0.005170871509120423
3.1 0.32194762920273806 -0.31030207096960893 -0.1360216242762973 0.30431803593856566 0.08275145321642663 0.005650407829432304
3.0 0.3327162952509149 -0.3190066568628772 -0.14621055560012508 0.3117982809731497 0.0891995240019527 0.006193871590816854
2.9 0.3442315701010615 -0.32811156557305166 -0.1567702332278283 0.31955715027094417 0.09545304920368423 0.006815328067900334
2.8 0.3565711776111051 -0.3376278095678793 -0.16768828276296743 0.3275960938104036 0.10142739315498263 0.007532080945734699
2.7 0.3698234721285691 -0.34756289484202024 -0.1789531544048056 0.3359109294198413 0.10703308566589799 0.008364618788792454
2.6 0.38409146350889484 -0.3579266283074769 -0.19055216723142138 0.34449859288735646 0.11218393363386372 0.009333379062961495
2.5 0.4009148928356821 -0.3737482552325097 -0.20324814370017386 0.35907034529904475 0.12656812460781947 0.010752424292610935
2.4 0.41950783030263106 -0.3908687541850841 -0.2138693411081417 0.3766906324532473 0.13660379298462388 0.01629426041422471
2.3 0.4387093387804058 -0.4079485941471466 -0.2300328033005287 0.38714683749085194 0.15886031018697472 0.022916905964156693
2.2 0.45966978855305896 -0.4257832674889359 -0.24548099501089424 0.39793586997018576 0.17941584429371368 0.031680581671264786
2.1 0.48263691678160375 -0.4445427601221037 -0.26062372366483105 0.40907170506951257 0.19892386261114997 0.041799810662199226
2.0 0.5079082855466893 -0.464398198112885 -0.2757771249176348 0.42057514285075714 0.2178991319916268 0.05302642459955563
1.9 0.5358440976482077 -0.4855244353226057 -0.2911756712806489 0.432467935020202 0.23672610237298203 0.06530661992275788
1.8 0.5668840041673456 -0.5081073042386697 -0.30699474992641546 0.4447718558696637 0.2556922505250974 0.0786659380339835
1.7 0.6015702262892905 -0.5323508355206645 -0.32336447493594234 0.45750959629158955 0.27501030778285773 0.09317030706164525
1.6 0.6405793486271943 -0.5584882475427613 -0.34038832252032375 0.4707079923479389 0.29485428112183654 0.10891247867194835
1.5 0.6847665013545935 -0.5867930617380559 -0.3581517048666412 0.48440222106390196 0.31538032254620263 0.12600824755185147
1.4 0.7352290287316882 -0.6175974305144288 -0.3767369013492053 0.49864486801051217 0.3367660803240621 0.14459668042059634
1.3 0.793399550091628 -0.651318093234262 -0.39623627480403534 0.5135219142910747 0.35925968422375715 0.1648418591082954
1.2 0.8611862129348755 -0.688496449021224 -0.4167645847259751 0.5291824287270049 0.3832565573066527 0.18693554394340428
1.1 0.9411904833210526 -0.7298576051330379 -0.43846029193976616 0.5458808138260948 0.40940141557619497 0.2111003694935009
1.0 1.0370536843597218 -0.776392605914965 -0.4614556340485437 0.5640227983118595 0.43869835679561053 0.23759245442635976
0.9 1.1542405445878545 -0.8299155184404309 -0.48540908066895083 0.584940782711493 0.47304482348314403 0.2673166643905096
0.8 1.3004625298575758 -0.8920476946563313 -0.5105485045050692 0.6089708169254247 0.5146462459836544 0.2999364632415459
0.7 1.4885294348965812 -0.9667716945503737 -0.5362575246681637 0.6389126568396064 0.5678441255006318 0.3352010866187846
0.6 1.7397232590325844 -1.0601445705606842 -0.5596457339008255 0.6775389317276128 0.6404164777169224 0.3717165496731572
0.5 2.0902923980131316 -1.1744163495152047 -0.5713740714012543 0.7233063768132367 0.7337222697534092 0.41150099471735657


==> anc/data/gamess.txt <==
2024 1160
2023 1310
2022 1420
2021 1320
2020 1420
2019 1470
2018 1600
2017 1620
2016 1750
2015 1860
2014 1750
2013 1800
2012 1790
2011 1510
2010 1500
2009 1380
2008 1310
2007 1230
2006 1180
2005 994
2004 821
2003 889
2002 786
2001 743
2000 713
1999 636
1998 538
1997 548
1996 480
1995 410
1994 322
1993 310
1992 286
1991 210
1990 174
1989 153
1988 120
1987 92
1986 58
1985 60
1984 45
1983 23
1982 15
1981 5


==> anc/data/gaussian.txt <==
2024 15900
2023 15800
2022 16100
2021 14600
2020 15800
2019 13300
2018 14800
2017 15400
2016 15000
2015 15100
2014 12200
2013 11700
2012 11700
2011 11000
2010 8790
2009 9060
2008 8770
2007 7310
2006 7950
2005 6810
2004 6010
2003 6020
2002 5370
2001 4820
2000 4840
1999 4190
1998 3660
1997 3050
1996 2630
1995 2100
1994 1830
1993 1650
1992 1330
1991 1070
1990 879
1989 789
1988 746
1987 644
1986 490
1985 406
1984 371
1983 270
1982 309
1981 304
1980 266
1979 218
1978 230
1977 200
1976 157
1975 77
1974 47
1973 12
1972 13


==> anc/data/gromacs.txt <==
2024 10700
2023 9740
2022 8420
2021 7120
2020 5910
2019 5600
2018 5420
2017 4710
2016 4080
2015 3880
2014 3400
2013 3240
2012 2670
2011 2330
2010 1700
2009 1400
2008 1320
2007 983
2006 734
2005 573
2004 344
2003 213
2002 150
2001 91
2000 45
1999 40
1998 38
1997 13
1996 24
1995 11
1994 2
1993 6


==> anc/data/hydrogen_basis0.data <==
0.5 2.0000000014210744 0.26559823619377765 1.4831822196182514 -0.5248271292628872 0.1264796512071813 0.126479651142396 6.0000000042632236 2.6430754719232272 4.855073481289631 4.855073481289631 0.5502263453075917 2.07755396960619 2.0775539717575837 2.1115330060283384 2.147377795177679 2.147377796436319 2.077553970572194 2.077553970706453 2.1115330060271704 0.3916281751694308 0.42173717036788894 0.4217371707211548 1.816561912220342
0.6 1.666666667850895 -0.004409094900703181 1.1424266570680872 -0.768183477995745 -0.13918971244581546 -0.1409873655583158 5.000000003552685 1.846834327663693 3.849495042780191 3.8494950427801955 -0.12247111685672785 1.2692312005233886 1.26923120097802 1.3315107916709144 1.349620470431113 1.3496204706504606 1.269231200745375 1.2692312007633202 1.3315107916700444 -0.27470308745658834 -0.2556117416282335 -0.255611741583615 1.024725427751617
0.7 1.4285714295864815 -0.1823469580565782 0.8956694807219164 -0.9208557237801076 -0.32472751680392986 -0.32472751682694456 4.285714288759445 1.314415980929093 3.130396183032894 3.130396183032894 -0.5446818475828072 0.7242276805576573 0.7242276807526866 0.8142655420024534 0.8154479079518224 0.8154479080109129 0.724227680689169 0.7242276807054915 0.8142655419987408 -0.690754655213281 -0.6831988539710485 -0.6831988539221934 0.4854890239333933
0.7999999999999999 1.2500000008881713 -0.3042846364994418 0.707327793038311 -1.0190819708453867 -0.4534952165147732 -0.4534952165075459 3.750000002664514 0.9412219843622505 2.5909416397213434 2.590941639721348 -0.8194792661307018 0.33832885027277104 0.33832885037337945 0.44031267040312994 0.44031267047526246 0.4552701566213839 0.3383288503262496 0.3383288503415991 0.45527015662017023 -0.9640859923787435 -0.9640859923653098 -0.9596055156917362 0.09310246626217378
0.8999999999999999 1.1111111119005967 -0.3901252280662453 0.5577479705336246 -1.0828041127803794 -0.5472608904741079 -0.5472608904896024 3.3333333357017905 0.6701128322738032 2.1718042208374166 2.1718042208374286 -1.0025303435681883 0.054754831800365444 0.05475483196629982 0.16711905638252045 0.16711905647132186 0.19745599587781992 0.054754831874870735 0.054754831890517774 0.19745599587740248 -1.153910815869244 -1.1539108158680502 -1.1369280296193462 -0.1975023487828076
0.9999999999999999 1.0000000007105374 -0.4516715281099333 0.43525703938349203 -1.1237921012127616 -0.6178734841902673 -0.6178734841982285 3.000000002131612 0.4675909849158675 1.8373701630946895 1.837370163094695 -1.1259821281080127 -0.1596911368276528 -0.1596911367914493 -0.03758956561697557 -0.037589565597921926 0.007405039996185359 -0.15969113681131253 -0.15969113680106561 0.009427958145546533 -1.2847767913906898 -1.284776791351839 -1.254867481560538 -0.4194345958670942
1.0999999999999999 0.909090909736852 -0.49631553475595 0.3325357333333111 -1.14936817825448 -0.6727157641795256 -0.6727157641812926 2.727272729210556 0.3128900263479868 1.5649213920532867 1.564921392053291 -1.2094138868356237 -0.3255521126731531 -0.3255521126498393 -0.19454609548911517 -0.1945460954669569 -0.13556999656189994 -0.32555211267045303 -0.32555211264446626 -0.13821323113284656 -1.3761983905105684 -1.376198390498785 -1.332995637720325 -0.5931412742205553
1.1999999999999997 0.8333333339254477 -0.5288900718853343 0.24479795483093114 -1.164281047317357 -0.7165468953310722 -0.7165468953292745 2.500000001776343 0.19254343695930398 1.3392456711161826 1.3392456711161875 -1.2652772392183254 -0.45614844879572347 -0.4561484487695613 -0.3171966954940295 -0.317196695478982 -0.24486279461143878 -0.4561484487883223 -0.45614844875523675 -0.251073008744751 -1.4405399461928745 -1.4405399461888049 -1.3837515509102385 -0.7318495362873692
1.2999999999999998 0.7692307697773363 -0.5526650847627862 0.16879938271209105 -1.1717170474358727 -0.7525054416052891 -0.7525054416116302 2.3076923093320088 0.09749456968883541 1.1497484176401525 1.1497484176401527 -1.3017760218016456 -0.5604574861127714 -0.5604574861035037 -0.41459281466723974 -0.41459281466433273 -0.32946522984650173 -0.5604574861072158 -0.5604574860948595 -0.3382953004162679 -1.4859127135399461 -1.48591271352793 -1.415321367192226 -0.8444584627869642
1.4 0.7142857147932408 -0.5699155946936262 0.10226642807759445 -1.1738690987873248 -0.7826845601525828 -0.7826845601534985 2.1428571443797226 0.021467265212518072 0.9888130323891782 0.9888130323891857 -1.3244623344304065 -0.6447288179096655 -0.644728817889606 -0.4930117756326222 -0.49301177562802945 -0.39559491788267565 -0.6447288179081236 -0.644728817878891 -0.40622662368372886 -1.5177763817663985 -1.517776381764758 -1.4332319764284285 -0.9371516162666884
1.4999999999999998 0.6666666671403582 -0.5822617347309403 0.043554458587364175 -1.172270342858901 -0.8084866318280742 -0.8084866318303788 2.0000000014210744 -0.039999617378419394 0.8508200797923988 0.8508200797924002 -1.337168012641751 -0.7134335794890432 -0.7134335794856872 -0.5569156723066016 -0.556915672306018 -0.4476588251921263 -0.7134335794909004 -0.7134335794637914 -0.45938196096197537 -1.5398635404247667 -1.539863540419797 -1.4412829611794868 -1.014334695683997
1.5999999999999996 0.6250000004440858 -0.5908806247500146 -0.008565904254010936 -1.1680151243035999 -0.830861392502715 -0.8308613925138398 1.8750000013322572 -0.09014796199600394 0.7315238480192834 0.731523848019284 -1.3425980183343846 -0.7698507187143024 -0.7698507187130976 -0.6095538804139198 -0.60955388041302 -0.4888500195751948 -0.7698507187143775 -0.7698507187053802 -0.5010447285039079 -1.5547826188327323 -1.5547826188156544 -1.4421490966662265 -1.0792255697350568
1.6999999999999997 0.5882352945356101 -0.5966426325246103 -0.05504341031211657 -1.1619008184327648 -0.8504644476510318 -0.8504644476656648 1.7647058836068306 -0.1313801199580109 0.6276510817256273 0.6276510817256276 -1.3427030890158034 -0.8164387171438587 -0.8164387171436993 -0.6533448501821062 -0.6533448501815649 -0.5215275104499422 -0.8164387171440657 -0.81643871713614 -0.5336501559563396 -1.5644001663151732 -1.5644001663069127 -1.4377621543560064 -1.1342303184318978
1.7999999999999998 0.5555555559502984 -0.6002011711081704 -0.09663178405203321 -1.1545155325736642 -0.8677597926608073 -0.8677597926652311 1.6666666678508952 -0.16550760514875895 0.5366363728365802 0.5366363728365808 -1.3389109530377374 -0.8550758672318288 -0.8550758672317751 -0.6901213733846943 -0.690121373383882 -0.5474641054624514 -0.8550758672316832 -0.855075867224889 -0.5590351912615685 -1.5700750254320481 -1.5700750254174736 -1.4295450815618738 -1.1811823705449571
1.8999999999999997 0.5263157898476511 -0.6020531087899164 -0.1339453524390084 -1.1462971810829221 -0.8830867239478732 -0.8830867239566214 1.5789473695429534 -0.19391772004970842 0.456440198228236 0.4564401982282362 -1.3322782281997032 -0.8872205041976815 -0.8872205041975953 -0.7212937304220648 -0.7212937304210199 -0.5680123203504834 -0.8872205041971521 -0.8872205041914154 -0.5786055805268995 -1.572810895717239 -1.5728108957035105 -1.4185594413120617 -1.2215013198269316
1.9999999999999996 0.5000000003552687 -0.6025803419004876 -0.16749566697591134 -1.137574746450723 -0.8967033141678671 -0.8967033141713683 1.500000001065806 -0.21768732190794093 0.3854206158275417 0.38542061582754417 -1.3235940467089344 -0.9140206460078799 -0.9140206460077809 -0.7479607879752401 -0.7479607879743719 -0.5842176681397344 -0.9140206460124336 -0.9140206460072036 -0.5934501657454407 -1.5733593515097355 -1.5733593515082096 -1.405601586115698 -1.2563019146274268
2.0999999999999996 0.47619047652882723 -0.6020791150275466 -0.197715996397883 -1.1285972561036253 -0.9088142345104064 -0.908814234511923 1.4285714295864818 -0.23766200144891503 0.32224111907317954 0.32224111907318154 -1.3134523547453152 -0.9363907566137941 -0.9363907566137186 -0.7709872362707793 -0.770987236269761 -0.5968975772503544 -0.9363907566171306 -0.9363907566060172 -0.6044207455087975 -1.5722904971584484 -1.572290497152352 -1.3912702761930826 -1.2864705493954025
2.1999999999999997 0.454545454868426 -0.6007811223709842 -0.22497811962103587 -1.1195542816639388 -0.9195882586700195 -0.9195882586706887 1.363636364605278 -0.2545123817077297 0.2658032096381555 0.2658032096381584 -1.302303242559574 -0.9550667581105259 -0.9550667581100512 -0.7910584127029052 -0.791058412701739 -0.6066975532913523 -0.9550667581606396 -0.9550667581563603 -0.612189058180634 -1.5700419674604191 -1.5700419674427044 -1.3760173758504992 -1.312720091563249
2.3 0.4347826090045813 -0.5988689067687921 -0.24960421532639998 -1.1105906041745013 -0.9291691194351629 -0.9291691194354416 1.3043478270137439 -0.26877497633589864 0.2151961535073219 0.21519615350732346 -1.290489810236924 -0.970646289767114 -0.9706462897666286 -0.8087198962327304 -0.8087198962314626 -0.6141318908749966 -0.9706462898038508 -0.9706462898000006 -0.6172884394131406 -1.5669531784083264 -1.5669531784076256 -1.3601861791564545 -1.3356299209637965
2.3999999999999995 0.41666666696272386 -0.5964872184786103 -0.27187557335451623 -1.1018168321524695 -0.9376821981335344 -0.9376821981371304 1.2500000008881715 -0.2808823676103043 0.16965895234511996 0.16965895234512152 -1.2782748770483352 -0.9836186766854496 -0.9836186766847936 -0.8244065765971034 -0.8244065765958142 -0.6196136127184262 -0.9836186767128325 -0.9836186767092656 -0.6201453051055623 -1.5632894740596017 -1.5632894740588672 -1.344039825369627 -1.3556756158485437
2.4999999999999996 0.4000000002842149 -0.5937514813718904 -0.29203918430474485 -1.0933171714855017 -0.9452386666060469 -0.9452386666080369 1.2000000008526446 -0.2911858452477223 0.12855119662658532 0.12855119662658554 -1.265860508723765 -0.9943875538674789 -0.9943875538668687 -0.8384644553990175 -0.8384644553977838 -0.6234767548943918 -0.994387553887427 -0.994387553883816 -0.6211038860586271 -1.559259353661839 -1.559259353651034 -1.3732512295451575 -1.3732512295624988
2.5999999999999996 0.38461538488866814 -0.5907541705007135 -0.31031286515686857 -1.0851551594805222 -0.9519381030457992 -0.9519381030467584 1.1538461546660044 -0.2999726213863345 0.09133048695818724 0.09133048695818924 -1.2534024303756726 -1.0032881481764864 -1.0032881481759752 -0.8511674806183287 -0.851167480617198 -0.6259931240221523 -1.0032881481909148 -1.003288148190167 -0.6258887212852369 -1.5550269424484362 -1.5550269424387475 -1.3886861703136402 -1.388686170321242
2.6999999999999993 0.3703703706335324 -0.5875696649115661 -0.32688934587287477 -1.0773779216854573 -0.9578702088612772 -0.9578702088616688 1.1111111119005974 -0.3074790569411161 0.057534760851001954 0.05753476085100284 -1.241020759452935 -1.0106006132762166 -1.0106006132756966 -0.8627310139487021 -0.8627310139476039 -0.6590593986912592 -1.0106006132870093 -1.010600613280329 -0.6590593986935198 -1.550721161046607 -1.5507211610450273 -1.4022580968049718 -1.4022580968157738
2.7999999999999994 0.35714285739662044 -0.5842579730636676 -0.34193960203415286 -1.0700193466059373 -0.9631160039042383 -0.9631160039043747 1.0714285721898613 -0.31390089231538476 0.0267683077294687 0.026768307729471585 -1.2288080629358817 -1.0165604095332053 -1.0165604095328264 -0.8733229916997103 -0.8733229916969034 -0.6890414131229545 -1.0165604095410452 -1.0165604095344576 -0.6890414131270168 -1.5464425775049104 -1.546442577473583 -1.414202845366387 -1.414202845396646
2.8999999999999995 0.3448275864519094 -0.5808676149809944 -0.3556156284795517 -1.0631024634900796 -0.9677487226316466 -0.9677487226316934 1.0344827593557284 -0.3194011957237257 -0.0013094178590142835 -0.001309417859011175 -1.2168354531994574 -1.0213664489093939 -1.0213664489091199 -0.8830734236329576 -0.8830734236307161 -0.7161847160702834 -1.0213664489147314 -1.0213664489144383 -0.7161847160887422 -1.5422686164642843 -1.542268616463945 -1.4247221308925762 -1.4247221308957323
2.9999999999999996 0.3333333335701791 -0.5774378687062158 -0.3680527872859634 -1.0566412341920122 -0.9718345384986262 -0.9718345384986526 1.0000000007105372 -0.3241165620044799 -0.026992830539079193 -0.026992830539073864 -1.205157234115718 -1.0251875362027698 -1.0251875362025717 -0.8920825665546459 -0.8920825665529748 -0.740793608289116 -1.0251875362069136 -1.0251875362006169 -0.7407936083001603 -1.5382575933308138 -1.5382575933298013 -1.4339895671255098 -1.433989567161975
3.0999999999999996 0.32258064539049586 -0.5740005356148605 -0.3793718208361207 -1.0506419186380231 -0.975433186062564 -0.975433186062608 0.9677419361714877 -0.32816197259806457 -0.05053756536226828 -0.05053756536226717 -1.1938144634652992 -1.028167504659618 -1.028167504659462 -0.9004279113453416 -0.9004279113441885 -0.763133902292643 -1.028167504662334 -1.0281675046621155 -0.7631339022947382 -1.534451904829595 -1.5344519048249898 -1.4421554116418607 -1.4421554116513553
3.1999999999999993 0.3125000002220429 -0.5705813403489306 -0.3896805922239907 -1.0451041390238385 -0.9785985163657083 -0.9785985163657849 0.9375000006661286 -0.3316346394362607 -0.072166494056919 -0.07216649405691877 -1.1828376912212888 -1.0304293477240272 -1.030429347723905 -0.9081700273751078 -0.9081700273747494 -0.7834387589068365 -1.0304293477261512 -1.0304293477203998 -0.7834387589094557 -1.5308806186513597 -1.530880618640373 -1.4493503364825235 -1.4493503364863694
3.2999999999999994 0.3030303032456173 -0.5672010508149506 -0.3990755971552512 -1.0400217443832647 -0.9813790027291663 -0.981379002729258 0.9090909097368518 -0.33461708473385987 -0.09207467206724762 -0.09207467206724496 -1.1722490626319864 -1.0320785755916686 -1.0320785755916062 -0.9153572929973142 -0.9153572929971623 -0.8019134770427825 -1.0320785755931887 -1.0320785755880137 -0.8019134770426859 -1.527561646576202 -1.527561646568511 -1.4556884539737436 -1.4556884539810107
3.3999999999999995 0.29411764726780504 -0.5638763793966983 -0.4076432806103169 -1.0353835590572174 -0.9838182054118314 -0.9838182054119329 0.8823529418034153 -0.3371796437080956 -0.11043342479288276 -0.11043342479288187 -1.1620639284585752 -1.0332059662872937 -1.0332059662872395 -0.9220295715065219 -0.922029571506487 -0.8187394504171828 -1.033205966288204 -1.0332059662878528 -0.8187394504228604 -1.5245036369595675 -1.5245036369578173 -1.4612697681910856 -1.4612697681991782
3.499999999999999 0.2857142859172964 -0.5606207082417409 -0.41546118520137276 -1.0311740801970086 -0.9859552003718678 -0.9859552003744464 0.8571428577518894 -0.3393825170515634 -0.12739373902174078 -0.12739373902174034 -1.152292076450314 -1.0338898337368154 -1.0338898337367828 -0.9282209376401709 -0.9282209376383448 -0.834077456821982 -1.0338898337374165 -1.0338898337369122 -0.8340774568222904 -1.5217076760064103 -1.521707676005369 -1.4661821805999178 -1.466182180670368
3.599999999999999 0.27777777797514924 -0.557444669928839 -0.42259895433232797 -1.02737416812742 -0.9878249764816419 -0.9878249764839279 0.8333333339254478 -0.34127745253464314 -0.14308909257433466 -0.14308909257433378 -1.142938678987899 -1.0341979014747669 -1.0341979014747424 -0.9339615988649947 -0.9339615988638374 -0.8480704092032949 -1.0341979014753526 -1.0341979014715603 -0.8480704092040448 -1.5191688405051504 -1.5191688404980126 -1.47050314600622 -1.470503146122927
3.6999999999999993 0.2702702704623074 -0.5543566095375936 -0.429119210520249 -1.0239617503060905 -0.9894588049661348 -0.9894588049681736 0.8108108113869222 -0.34290910813680775 -0.15763782879857813 -0.15763782879857746 -1.1340050371062724 -1.0341888506753532 -1.0341888506753434 -0.9392791765348766 -0.9392791765345717 -0.860845671620612 -1.0341888506755557 -1.034188850674687 -0.860845671618424 -1.5168776107058801 -1.5168776107029744 -1.4743010513122585 -1.474301051320448
3.7999999999999994 0.2631578949238256 -0.5513629527290735 -0.43507832670252355 -1.0209125384172 -0.9908845840435283 -0.9908845840453087 0.7894736847714767 -0.34431614202209215 -0.17114516115984135 -0.17114516115984024 -1.1254891858829552 -1.0339136013728345 -1.0339136013728307 -0.9441995111435926 -0.9441995111433032 -0.8725170218021876 -1.0339136013732242 -1.0339136013699528 -0.8725170218005396 -1.514821132533091 -1.5148211325244512 -1.4776363740037215 -1.4776363740122374
3.8999999999999995 0.25641025659244543 -0.548468503678141 -0.44052710571845577 -1.0182007424861452 -0.9921271604903651 -0.9921271604919372 0.7692307697773362 -0.34553207890361604 -0.18370487570748606 -0.1837048757074814 -1.1173864100547426 -1.0334163799294196 -1.033416379929412 -0.9487471368880509 -0.9487471368878286 -0.8831863255984771 -1.0334163799296825 -1.033416379926409 -0.8831863255717372 -1.5129843146443143 -1.5129843146092388 -1.4805626666747813 -1.4805626666805607
3.999999999999999 0.25000000017763435 -0.5456766942524431 -0.44551138051324324 -1.015799757574996 -0.9932086288434898 -0.9932086288448785 0.750000000532903 -0.3465860076343228 -0.19540078495116886 -0.1954007849511663 -1.1096897028381634 -1.032735619325799 -1.0327356193257806 -0.9529455413938459 -0.9529455413936943 -0.8929449739074646 -1.032735619325607 -1.0327356193245427 -0.8929449738764459 -1.5113507520553182 -1.5113507520533176 -1.4831273993900034 -1.4831273993947174
4.1 0.243902439197692 -0.5429898011713228 -0.4500725452428141 -1.0136827972086313 -0.994148608260943 -0.9941486082621485 0.7317073175930761 -0.3475031648319923 -0.20630797515166177 -0.20630797515165755 -1.1023901875069333 -1.031904730268118 -1.031904730268081 -0.9568172948386974 -0.956817294838593 -0.9018751213547108 -1.031904730268276 -1.0319047302641087 -0.9018751213404738 -1.5099034768536126 -1.5099034768379078 -1.4853726872704995 -1.4853726872714632
4.199999999999999 0.23809523826441362 -0.5404091418795448 -0.45424802559764677 -1.0118234514214623 -0.9949644969102523 -0.9949644969113111 0.7142857147932409 -0.3483054526631193 -0.21649387986443058 -0.2164938798644267 -1.095477511372606 -1.0309527714797508 -1.0309527714796936 -0.9603841048993624 -0.9603841048992796 -0.9100507572253409 -1.030952771479881 -1.0309527714755684 -0.910050757214208 -1.508625545874354 -1.5086255458678743 -1.4873359211546222 -1.4873359211617565
4.299999999999999 0.23255813970012498 -0.5379352538796556 -0.4580716953665124 -1.0101961540450677 -0.995671704022559 -0.9956717040234925 0.697674419100375 -0.34901192723414365 -0.22601920547403354 -0.22601920547402887 -1.0889402152377898 -1.0299050385486685 -1.029905038548592 -0.9636668325611302 -0.9636668325567832 -0.9175386332633779 -1.0299050385487794 -1.0299050385435806 -0.9175386332544153 -1.507500480839704 -1.5075004808381864 -1.48905031547973 -1.4890503154912467
4.399999999999999 0.22727272743421303 -0.5355680573658975 -0.4615742454106493 -1.0087765516605993 -0.9962838602571495 -0.9962838602579851 0.6818181823026391 -0.3496392795650253 -0.23493872916846592 -0.2349387291684646 -1.0827660764449134 -1.0287835834087313 -1.028783583408639 -0.9666854889942936 -0.966685488990508 -0.924399068954081 -1.0287835834082757 -1.0287835834066175 -0.9243990689407803 -1.5065125806329847 -1.5065125806308743 -1.490545384440829 -1.490545384444625
4.499999999999999 0.22222222238011938 -0.5333069977724239 -0.46478351061915146 -1.007541774076237 -0.9968130075474451 -0.9968130075481956 0.6666666671403582 -0.3502023153656778 -0.2433019860853366 -0.24330198608533582 -1.0769424200797322 -1.0276076711640312 -1.0276076711639188 -0.969459224132135 -0.969459224129022 -0.9306866521934821 -1.0276076711636297 -1.0276076711617899 -0.9306866521880989 -1.5056471268395466 -1.5056471268107954 -1.4918473562418018 -1.4918473562501262
4.599999999999999 0.2173913045022907 -0.5311511634685061 -0.4677247598978712 -1.0064706123331413 -0.99726976998097 -0.9972697699816507 0.652173913506872 -0.35071442380705076 -0.251153859946894 -0.25115385994689243 -1.0714563897406713 -1.0263941772247056 -1.026394177224587 -0.9720063117549353 -0.9720063117515125 -0.9364508509767138 -1.026394177224849 -1.026394177218793 -0.9364508509750198 -1.5048905031176314 -1.5048905031093505 -1.4929795344412893 -1.4929795344494268
4.699999999999999 0.21276595759798664 -0.5290993742435581 -0.4704209537192492 -1.005543614642532 -0.9976635074398835 -0.9976635074405072 0.63829787279396 -0.35118801053576965 -0.2585350900606411 -0.258535090060639 -1.0662951674281462 -1.025157925266007 -1.025157925265885 -0.9743441325695094 -0.9743441325657115 -0.9417365494356197 -1.0251579252657232 -1.0251579252636822 -0.9417365494319202 -1.5042302477987985 -1.504230247771722 -1.4939626142037885 -1.4939626142073021
4.799999999999999 0.20833333348136193 -0.5271502382001706 -0.47289297321688595 -1.004743113243116 -0.9980024537091441 -0.9980024537097154 0.6250000004440858 -0.3516348587971879 -0.2654827067054819 -0.2654827067054818 -1.06144613218133 -1.0239119652553628 -1.0239119652552389 -0.9764891553306237 -0.976489155326394 -0.946584519585484 -1.0239119652555693 -1.0239119652489292 -0.9465845195832702 -1.5036550564831366 -1.5036550564574314 -1.4948149606911376 -1.4948149606973082
4.899999999999999 0.20408163279806885 -0.5253021777975568 -0.4751598242797533 -1.0040531961478552 -0.9982938406200537 -0.9982938406205781 0.6122448983942065 -0.35206637830791065 -0.2720304062588723 -0.27203040625887176 -1.0568969499531606 -1.0226677909564739 -1.0226677909563637 -0.9784569159820903 -0.9784569159814352 -0.9510318379169701 -1.0226677909567674 -1.022667790950758 -0.9510318379147323 -1.5031547487568298 -1.5031547487202523 -1.4955528554349118 -1.495552855439338
5.0 0.20000000014210745 -0.5235534294155815 -0.4772388196242238 -1.0034596374688407 -0.9985440096140437 -0.9985440096145186 0.6000000004263223 -0.3524937080658622 -0.2782088766299906 -0.27820887662999005 -1.0526355932284122 -1.021435498275825 -1.0214354982757374 -0.9802619958594675 -0.9802619958589175 -0.9551122543658156 -1.02143549827623 -1.021435498269899 -0.9551122543635616 -1.5027202104023263 -1.502720210374732 -1.4961907153061085 -1.496190715318931
5.2 0.19230769244433404 -0.5203457594056426 -0.48089498672458225 -1.0025125128405674 -0.9989421985849838 -0.9989421985853641 0.5769230773330022 -0.35337850400183735 -0.28956751823920923 -0.2895675182392068 -1.0449294713543709 -1.0190405347574472 -1.019040534757428 -0.9834375514863268 -0.9834375514860091 -0.962292677021107 -1.019040534757143 -1.0190405347554283 -0.9622926770193284 -1.5020168691411562 -1.502016869095522 -1.4972158270505758 -1.4972158270971647
5.4 0.18518518531676612 -0.5175085221915053 -0.4839718784195727 -1.0018175263785816 -0.9992335027687143 -0.9992335027690116 0.5555555559502984 -0.3543674235007608 -0.29975404963561636 -0.2997540496356145 -1.03823506025534 -1.0167828844227667 -1.0167828844217577 -0.98611281064917 -0.9861128106259186 -0.9683408251297744 -1.0167828844213442 -1.0167828844202655 -0.9683408251283804 -1.5014904975892804 -1.5014904975862806 -1.4979752731031089 -1.4979752731215492
5.6000000000000005 0.17857142869831016 -0.5150186946256674 -0.48656159385377823 -1.0013099585481922 -0.9994455856158699 -0.9994455856161197 0.5357142860949305 -0.3555199277003045 -0.3089311659271825 -0.30893116592718184 -1.0324591611126746 -1.0146995547159232 -1.0146995547155186 -0.9883692427310854 -0.9883692427301499 -0.9734360543289381 -1.0146995547150266 -1.0146995547141997 -0.9734360543280128 -1.501098500753058 -1.5010985007046447 -1.4985347854569708 -1.4985347854800293
5.800000000000001 0.17241379322595465 -0.5128491970615734 -0.4887411382005231 -1.0009407165607414 -0.9995992656105499 -0.999599265610795 0.517241379677864 -0.356869291684908 -0.31723466957833246 -0.31723466957833035 -1.0275065736574875 -1.0128101742194842 -1.012810174219306 -0.9902740466621999 -0.9902740466611747 -0.9777283485784828 -1.0128101742196574 -1.012810174216011 -0.977728348576797 -1.5008078257306519 -1.5008078257225952 -1.498944769599083 -1.498944769601645
6.000000000000001 0.16666666678508948 -0.5109701105015488 -0.4905750334312262 -1.0006729425028376 -0.9997100952580328 -0.999710095257171 0.5000000003552685 -0.35842230415270093 -0.32477837771700824 -0.3247783777170069 -1.0232814291634222 -1.011119828936195 -1.0111198289361523 -0.9918822709645285 -0.9918822709635549 -0.9813434134062418 -1.011119828936417 -1.0111198289327732 -0.9813434134049164 -1.5005929787691812 -1.500592978768678 -1.4992435364900667 -1.4992435365101067
6.200000000000001 0.16129032269524787 -0.5093503852767667 -0.4921174559634298 -1.0004792045676612 -0.9997896165314709 -0.9997896165309331 0.48387096808574365 -0.36016548618275485 -0.33165821269651824 -0.33165821269651546 -1.019690449655769 -1.0096230146559884 -1.009623014655969 -0.9932392343582639 -0.9932392343574123 -0.984386833615605 -1.0096230146557679 -1.009623014655265 -0.9843868336153105 -1.5004344522695703 -1.5004344522509514 -1.499459975139258 -1.4994599751519349
6.400000000000001 0.1562500001110214 -0.5079594722291731 -0.493413993806996 -1.00033924414779 -0.9998463481158539 -0.999846348115544 0.4687500003330642 -0.36207360873278766 -0.33795554447400683 -0.33795554447400594 -1.0166463478493966 -1.008307651018029 -1.008307651018001 -0.9943827033490806 -0.9943827033483787 -0.9869474932390301 -1.008307651018238 -1.0083076510141695 -0.9869474932382938 -1.5003174713970229 -1.500317471382248 -1.4996157338513196 -1.4996157338724057
6.600000000000001 0.15151515162280862 -0.5067685310360643 -0.4945030906199862 -1.0002382036560882 -0.9998865505014589 -0.9998865505013561 0.45454545486842585 -0.36411690371247246 -0.3437398647772936 -0.3437398647772926 -1.0140701539414008 -1.007158318199237 -1.007158318198848 -0.9953445750806207 -0.9953445750631265 -0.9891003921581041 -1.0071583181990336 -1.0071583181952128 -0.9891003921576329 -1.5002309727571985 -1.5002309727376935 -1.49972696087512 -1.4997269609599728
6.800000000000002 0.14705882363390246 -0.5057511404755389 -0.4954172282829511 -1.0001652527831713 -0.9999148098823426 -0.9999148098823473 0.44117647090170736 -0.36626566109831665 -0.3490708909656634 -0.34907089096566296 -1.0118922026086563 -1.0061584579002645 -1.006158457900217 -0.9961520725504802 -0.9961520725416944 -0.990908955652255 -1.006158457900433 -1.0061584578972245 -0.9909089556520072 -1.500166763633497 -1.5001667636210736 -1.4998056607766683 -1.4998056607897003
7.000000000000002 0.1428571429586481 -0.5048835975218131 -0.4961838912887722 -1.0001125375705258 -0.999934477625344 -0.9999344776294139 0.42857142887594424 -0.36849253466173393 -0.35400020565455736 -0.35400020565455614 -1.0100520806779318 -1.0052916857222045 -1.0052916857221081 -0.9968285710098049 -0.9968285710095316 -0.9924269158768971 -1.0052916857224123 -1.0052916857198113 -0.9924269158768121 -1.5001188356240363 -1.5001188355773007 -1.4998607310733174 -1.4998607310790821
7.200000000000002 0.13888888898757457 -0.5041449393522264 -0.4968263521782762 -1.000074386179593 -0.999947997332636 -0.9999479973363055 0.4166666669627237 -0.37077338585230035 -0.35857253520286614 -0.3585725352028616 -1.0084979652479027 -1.0045424886497387 -1.0045424886495613 -0.9973941810445224 -0.9973941810348841 -0.9936998386946436 -1.0045424886498293 -1.0045424886477003 -0.9936998386946034 -1.5000828155788148 -1.5000828155766683 -1.499898746752097 -1.4998987467583191
7.400000000000002 0.1351351352311536 -0.5035168058111374 -0.4973643141675371 -1.0000467153027028 -0.9999571461910743 -0.9999571461942982 0.40540540569346084 -0.3730873760621376 -0.3628267589508485 -0.36282675895084837 -1.0071856929366485 -1.0038965485297273 -1.003896548526463 -0.9978661831587887 -0.9978661831518003 -0.994766366337813 -1.0038965485299403 -1.0038965485294662 -0.9947663663377329 -1.500055536166804 -1.5000555361480372 -1.4999245483211192 -1.4999245483284207
7.600000000000002 0.13157894746191273 -0.5029832243957235 -0.49781444288279636 -1.0000265910125297 -0.9999632122879474 -0.9999632122907836 0.39473684238573814 -0.3754167455891818 -0.3667967246730689 -0.36679672467306534 -1.0060777704055792 -1.0033408564455448 -1.0033408564454014 -0.998259375873327 -0.998259375862684 -0.9956592403273267 -1.003340856445622 -1.003340856444126 -0.9956592403272299 -1.5000347074206841 -1.5000347073717104 -1.4999416821767562 -1.4999416821851579
7.8000000000000025 0.12820512829622263 -0.5025303676774184 -0.4981908132521665 -1.0000119069243876 -0.9999671247277935 -0.9999671247302724 0.3846153848886679 -0.37774649954184597 -0.3705119269684615 -0.37051192696845886 -1.0051424348804296 -1.0028637171648698 -1.0028637171636714 -0.9985863747856667 -0.9985863747837616 -0.9964061584087585 -1.0028637171651227 -1.0028637171638843 -0.9964061584086665 -1.5000186710671264 -1.5000186710438224 -1.4999527302982705 -1.499952730298162
8.000000000000004 0.1250000000888171 -0.5021463104834026 -0.4985052909273757 -1.0000011504141266 -0.9999695493889876 -0.9999695493911712 0.37500000026645125 -0.3800640921424428 -0.3739980872143133 -0.37399808721431255 -1.0043528107638195 -1.002454698832518 -1.0024546988305594 -0.998857882563084 -0.9988578825623713 -0.9970305057963733 -1.002454698832752 -1.0024546988317704 -0.9970305057962752 -1.5000062204714677 -1.5000062204685678 -1.4999595577322502 -1.499959557731431
8.200000000000003 0.12195121959884592 -0.5018208002909436 -0.49876786142191665 -0.9999932341437026 -0.9999709597223085 -0.9999709597242379 0.36585365879653775 -0.3823591380813911 -0.3772776587748313 -0.37727765877483077 -1.0036861745606411 -1.002104556857062 -1.002104556856862 -0.9990829383748487 -0.9990829383706015 -0.9975519878447185 -1.002104556857223 -1.0021045568564961 -0.9975519878446244 -1.4999964712713056 -1.4999964712693374 -1.4999634992487865 -1.4999634992604385
8.400000000000002 0.11904761913220675 -0.5015450465041867 -0.4989869154261092 -0.9999873754111974 -0.9999716893046813 -0.9999716893063264 0.3571428573966203 -0.38462315410098685 -0.38037027071020807 -0.3803702707102066 -1.0031233239531128 -1.0018051464486033 -1.0018051464484221 -0.9992691484265415 -0.9992691484262246 -0.997987180902485 -1.0018051464485869 -1.001805146448419 -0.9979871809024126 -1.4999887701485048 -1.4999887701365364 -1.4999655003271397 -1.49996550035088
8.600000000000003 0.11627906985006242 -0.5013115302388026 -0.4991694957904028 -0.9999830100693583 -0.9999719708699957 -0.9999719708714474 0.34883720955018727 -0.3868493263230983 -0.3832931172113002 -0.3832931172112978 -1.0026480401287672 -1.0015493307541274 -1.00154933075406 -0.9994228960961864 -0.9994228960960825 -0.9983500115096429 -1.001549330754329 -1.0015493307541896 -0.9983500115095854 -1.4999826308355668 -1.4999826308267743 -1.4999662234812616 -1.4999662234872815
8.800000000000004 0.11363636371710643 -0.5011138343125063 -0.49932151017809195 -0.999979731139281 -0.9999719651655635 -0.9999719651668685 0.3409090911513193 -0.38903229833933384 -0.386061297339478 -0.3860612973394769 -1.0022466307231461 -1.0013308880361187 -1.001330888035926 -0.9995495297869632 -0.9995495297868346 -0.9986521708471823 -1.0013308880363108 -1.0013308880361909 -0.9986521708471396 -1.4999776894566892 -1.4999776894398391 -1.4999661277469474 -1.4999661277990266
9.000000000000004 0.11111111119005965 -0.5009464923300542 -0.4994479128440412 -0.999977244921498 -0.9999717820816424 -0.999971782082793 0.33333333357017897 -0.39116797673811005 -0.3886881090179391 -0.38868810901793743 -1.001907541370231 -1.0011444199210677 -1.0011444199209958 -0.999653527370588 -0.9996535273664431 -0.9989034702984165 -1.0011444199211346 -1.001144419920947 -0.9989034702983484 -1.4999736727447495 -1.4999736727365223 -1.4999655278602873 -1.4999655279750523
9.200000000000003 0.10869565225114529 -0.5008048554816719 -0.49955285888773127 -0.9999753394697843 -0.9999714959215684 -0.9999714959217767 0.32608695675343585 -0.393253352498063 -0.3911853014444239 -0.3911853014444228 -1.0016210254169218 -1.0009852622997002 -1.0009852622995214 -0.9997386375745665 -0.9997386375740964 -0.9991121439706008 -1.000985262299864 -1.0009852622996798 -0.9991121439704846 -1.4999703750938822 -1.4999703750913322 -1.4999646371877262 -1.4999646371920654
9.400000000000004 0.10638297879899326 -0.5006849756299859 -0.49963983431402514 -0.999973861830986 -0.9999711562815846 -0.9999711562818746 0.3191489363969798 -0.39528633786620443 -0.39356329044546684 -0.3935632904454662 -1.0013788630856422 -1.0008494002973891 -1.0008494002971484 -0.999807999779806 -0.9998079997795495 -0.9992851042397848 -1.000849400297469 -1.0008494002970392 -0.9992851042397319 -1.4999676415161396 -1.4999676415038588 -1.4999635978640466 -1.4999635978974946
9.600000000000005 0.10416666674068088 -0.500583503286053 -0.49971176514801563 -0.9999727015550581 -0.9999707957048645 -0.999970795705196 0.31250000022204266 -0.3972656188845733 -0.3958313414365186 -0.39583134143651794 -1.0011741228963411 -1.0007333885667737 -1.0007333885666525 -0.9998642444995058 -0.9998642444991752 -0.9994281564145895 -1.0007333885666432 -1.0007333885656342 -0.9994281564145113 -1.4999653548504543 -1.4999653548502159 -1.4999625034808 -1.4999625035744784
9.800000000000004 0.10204081639903435 -0.500497599106899 -0.49977110865248436 -0.9999717787387964 -0.9999704350184914 -0.9999704350188033 0.3061224491971031 -0.3991905237692457 -0.39799772452259874 -0.39799772452259785 -1.0010009593646882 -1.0006342778852246 -1.0006342778850497 -0.999909577100242 -0.9999095770914763 -0.9995461783630528 -1.0006342778852602 -1.0006342778848325 -0.9995461783630002 -1.4999634260416908 -1.4999634259729118 -1.4999614139401227 -1.4999614139820012
10.0 0.10000000007105372 -0.5004248575710232 -0.4998199294126999 -0.9999710353748663 -0.9999700870409682 -0.9999700870413142 0.30000000021316114 -0.40106090707410463 -0.40006984593115463 -0.4000698459311541 -1.0008544418923218 -1.0005495486768567 -1.000549548676226 -0.9999458473489855 -0.9999458473489349 -0.9996432704664009 -1.0005495486769458 -1.0005495486767784 -0.9996432704663722 -1.4999617869218582 -1.499961786915235 -1.4999603657664813 -1.4999603657804912
10.4 0.09615384622216702 -0.5003110262309263 -0.49989266740872396 -0.9999699289223752 -0.9999694551017463 -0.9999694551319903 0.2884615386665011 -0.4046395701301239 -0.40395726149239247 -0.4039572614923895 -1.0006253540431536 -1.0004149557190052 -1.0004149557189694 -0.9999971582358314 -0.9999971582348268 -0.9997879086728718 -1.0004149557190845 -1.0004149557190112 -0.9997879086728467 -1.4999591778613304 -1.4999591778602204 -1.499958466927347 -1.4999584669513104
10.8 0.09259259265838306 -0.5002291834961263 -0.4999408004812165 -0.9999691601458609 -0.9999689226210522 -0.9999689226498232 0.2777777779751492 -0.4080075022587955 -0.40753940091982305 -0.4075394009198186 -1.000460772523065 -1.0003159647156927 -1.0003159647146616 -1.0000278247056356 -1.00002782470559 -0.9998835835610773 -1.0003159647157778 -1.000315964715735 -0.99988358356105 -1.499957226327373 -1.4999572262682637 -1.4999568696283778 -1.4999568696417866
11.200000000000001 0.08928571434915508 -0.500170146516386 -0.49997196964998436 -0.999968605280109 -0.9999684860251522 -0.9999684860523111 0.2678571430474653 -0.4111739734995404 -0.4108538766446486 -0.4108538766446475 -1.000342104532879 -1.0002427015895186 -1.0002427015883233 -1.000044619977414 -1.0000446199773352 -0.9999454949377402 -1.0002427015896003 -1.0002427015895754 -0.9999454949377247 -1.4999557400622838 -1.4999557400555776 -1.4999555608664292 -1.4999555608885693
11.600000000000001 0.08620689661297733 -0.5001273517231284 -0.4999915542115141 -0.9999681925902341 -0.9999681327758808 -0.9999681328021593 0.258620689838932 -0.4141501271648346 -0.4139318943712215 -0.4139318943712214 -1.0002561020264933 -1.000188041285963 -1.0001880412848019 -1.000052274042389 -1.000052274042348 -0.9999843487057594 -1.0001880412860389 -1.0001880412832942 -0.9999843487057372 -1.4999545920643824 -1.49995459205429 -1.499954502160023 -1.499954502185368
12.000000000000002 0.08333333339254474 -0.5000961195651983 -0.5000033202523834 -0.9999678786986701 -0.9999678488153547 -0.999967848840768 0.25000000017763424 -0.4169479653839998 -0.4167995967477903 -0.416799596747787 -1.0001933395768918 -1.0001468559280995 -1.0001468559266904 -1.0000540610000432 -1.0000540609999415 -1.0000076428327573 -1.000146855928119 -1.0001468559276359 -1.0000076428323519 -1.4999536959903184 -1.4999536959766018 -1.499953651104517 -1.499953651106937
12.400000000000002 0.08064516134762394 -0.500073124422995 -0.5000098837296495 -0.9999676360965014 -0.9999676212681842 -0.9999676212929204 0.24193548404287182 -0.41957967837233345 -0.41947908575785453 -0.41947908575785253 -1.0001471279410008 -1.0001154639656102 -1.0001154639640346 -1.0000522193044445 -1.0000522193042898 -1.0000205867223348 -1.000115463965678 -1.0001154639646148 -1.0000205867223246 -1.499952991269688 -1.4999529912031042 -1.4999529689991613 -1.4999529690272797
12.800000000000002 0.0781250000555107 -0.5000560107132862 -0.5000130442198144 -0.9999674464015078 -0.9999674391121693 -0.9999674391364519 0.2343750001665321 -0.42205721113048245 -0.42198921076723583 -0.4219892107672356 -1.0001127328573105 -1.000091227064391 -1.0000912270641267 -1.000048255362059 -1.000048255360138 -1.000026764468144 -1.0000912270643976 -1.0000912270643803 -1.0000267644674172 -1.4999524338556922 -1.499952433786628 -1.4999524229247982 -1.4999524229446406
13.200000000000003 0.07575757581140431 -0.5000431143419916 -0.5000140264086362 -0.9999672967038135 -0.9999672931608513 -0.999967293184478 0.22727272743421292 -0.4243919939450025 -0.424346181656576 -0.4243461816565747 -1.0000868111564194 -1.0000722556894954 -1.0000722556894481 -1.000043163640353 -1.0000431636398115 -1.0000286151618825 -1.0000722556890598 -1.0000722556887438 -1.0000286151613336 -1.499951990642156 -1.499951990640793 -1.4999519853537624 -1.4999519853589165
13.600000000000003 0.07352941181695123 -0.5000332610955267 -0.500013654342202 -0.9999671775866971 -0.9999671758850438 -0.9999671759082623 0.22058823545085368 -0.42659478649480465 -0.42656404885242605 -0.4265640488524247 -1.00006700413819 -1.0000571950182995 -1.000057195018282 -1.0000375856004002 -1.0000375855911834 -1.0000277797138348 -1.00005719501805 -1.0000571950178754 -1.0000277797142687 -1.4999516362438479 -1.4999516362386978 -1.4999516337223937 -1.4999516337248835
14.000000000000004 0.07142857147932405 -0.5000256216993073 -0.5000124760505548 -0.9999670820265883 -0.9999670812176694 -0.9999670812403988 0.21428571443797212 -0.4286756007494355 -0.42865508083965803 -0.4286550808396578 -1.000051645958102 -1.0000450703480992 -1.0000450703479358 -1.0000319231838621 -1.000031923181082 -1.0000253490475677 -1.0000450703479455 -1.0000450703475017 -1.0000253490479531 -1.4999513510425957 -1.4999513510391065 -1.4999513498592645 -1.4999513498653103
14.400000000000004 0.06944444449378728 -0.5000196086135167 -0.5000108515235172 -0.9999670047334189 -0.9999670043502401 -0.9999670043725434 0.20833333348136185 -0.4306436777483321 -0.43063006233612744 -0.43063006233612466 -1.000039556274328 -1.0000351764280309 -1.00003517642801 -1.000026418567253 -1.0000264185658074 -1.0000220393800654 -1.0000351764278737 -1.0000351764274504 -1.000022039380227 -1.4999511199045878 -1.4999511199002669 -1.4999511193532258 -1.4999511193702637
14.800000000000004 0.0675675676155768 -0.5000148033169198 -0.5000090139026403 -0.9999669417093392 -0.9999669415256615 -0.9999669415474165 0.20270270284673042 -0.4325075000024008 -0.4324985310925964 -0.4324985310925962 -1.0000298942315204 -1.000026998944711 -1.0000269989427153 -1.0000212091813951 -1.0000212091811798 -1.0000183141835546 -1.000026998944762 -1.000026998944679 -1.0000183141838428 -1.4999509312206767 -1.4999509312069517 -1.4999509309764933 -1.4999509309749866
15.200000000000005 0.06578947373095637 -0.5000109055501956 -0.5000071114397884 -0.9999668899260172 -0.9999668898338456 -0.9999668898551874 0.19736842119286907 -0.434274826080064 -0.43426896732423176 -0.43426896732423154 -1.0000220565420392 -1.000020159244192 -1.000020159242146 -1.0000163649984761 -1.000016364998257 -1.0000144678243144 -1.0000201592441993 -1.0000201592436733 -1.0000144678245875 -1.4999507760632262 -1.4999507760575097 -1.499950775963063 -1.4999507759618216
15.600000000000005 0.06410256414811132 -0.5000076981148829 -0.5000052359285815 -0.999966847055643 -0.9999668470281434 -0.9999668470492319 0.19230769244433396 -0.43595273766277765 -0.43594894663382755 -0.43594894663382533 -1.0000156067862314 -1.0000143756001785 -1.0000143756000197 -1.0000119133742713 -1.0000119133720542 -1.0000106822402193 -1.0000143756002084 -1.0000143755999729 -1.000010682240763 -1.4999506476324451 -1.499950647632033 -1.4999506475939277 -1.4999506475929856
16.000000000000007 0.06250000004440855 -0.5000050225163012 -0.5000034418145183 -0.9999668113802057 -0.9999668113699886 -0.9999668113907142 0.18750000013322562 -0.43754769229749657 -0.4375452647526742 -0.43754526475267375 -1.000010226479735 -1.0000094360983518 -1.0000094360962293 -1.0000078553947949 -1.0000078553945695 -1.0000070650338189 -1.0000094360983787 -1.0000094360981717 -1.0000070650343191 -1.499950540675749 -1.499950540674885 -1.4999505406561804 -1.4999505406554647
16.400000000000006 0.06097560979942296 -0.5000027620708387 -0.5000017589915073 -0.9999667815079705 -0.9999667815049471 -0.9999667815251536 0.18292682939826888 -0.43906557736444174 -0.439064040406942 -0.4390640404069418 -1.0000056811316558 -1.0000051795853049 -1.0000051795852754 -1.000004176515148 -1.0000041765148773 -1.0000036749760004 -1.0000051795853284 -1.0000051795851446 -1.0000036749764676 -1.4999504510971733 -1.4999504510965018 -1.4999504510889972 -1.4999504510884027
16.800000000000004 0.059523809566103376 -0.5000008301148466 -0.5000002013717938 -0.9999667563686702 -0.9999667563685201 -0.9999667563883224 0.17857142869831014 -0.44051176249300605 -0.440510801048845 -0.4405108010488431 -1.000001796553712 -1.0000014821833427 -1.0000014821811598 -1.0000008534497171 -1.0000008534494924 -1.00000053908155 -1.0000014821833483 -1.000001482182712 -1.0000005390807103 -1.499950375704892 -1.4999503756977588 -1.4999503756966874 -1.4999503757011816
17.200000000000006 0.05813953492503121 -0.4999991616992363 -0.4999987726397592 -0.9999667351179765 -0.9999667351170717 -0.9999667351364047 0.17441860477509363 -0.44189114887635483 -0.44189055500390806 -0.44189055500390595 -0.9999984421753619 -0.999998247648635 -0.9999982476464112 -0.9999978585961856 -0.9999978585959587 -0.9999976640695699 -0.9999982476486738 -0.9999982476484418 -0.9999976640698728 -1.4999503119657271 -1.4999503119650877 -1.4999503119640831 -1.4999503119637612
17.60000000000001 0.05681818185855322 -0.49999770768118373 -0.4999974701244874 -0.9999667170752705 -0.9999667170740091 -0.9999667170944005 0.17045454557565964 -0.44320821474990324 -0.4432078527066311 -0.4432078527066293 -0.9999955191772114 -0.9999954004018219 -0.999995400401807 -0.9999951628498931 -0.9999951628492598 -0.9999950440734762 -0.9999954004018388 -0.9999954004016329 -0.9999950440737635 -1.499950257853478 -1.4999502578525656 -1.499950257852176 -1.499950257852309
18.000000000000007 0.055555555595029824 -0.4999964304838969 -0.4999962874049368 -0.9999667017006624 -0.9999667017002711 -0.9999667017181677 0.16666666678508948 -0.4444670568089142 -0.4444668390562495 -0.4444668390562474 -0.9999929519762326 -0.9999928804392041 -0.9999928804390114 -0.999992737363027 -0.9999927373619814 -0.9999926658247505 -0.9999928804392374 -0.9999928804390529 -0.999992665825031 -1.4999502117360128 -1.4999502117347976 -1.4999502117346877 -1.499950211735185
18.400000000000006 0.054347826125572644 -0.49999530103367884 -0.49999521605132247 -0.9999666885486019 -0.9999666885482147 -0.9999666885660169 0.16304347837671793 -0.44567142763583867 -0.4456712984605613 -0.4456712984605604 -0.9999906820759948 -0.9999906395867934 -0.9999906395845103 -0.999990554605725 -0.9999905546055007 -0.9999905121154197 -0.9999906395868047 -0.9999906395863355 -0.9999905121148202 -1.4999501722886805 -1.499950172287399 -1.4999501722873874 -1.499950172288014
18.800000000000008 0.05319148939949663 -0.49999429653914346 -0.499994246771669 -0.9999666772759616 -0.9999666772718435 -0.9999666772773451 0.1595744681984899 -0.44682476936291615 -0.44682469379825773 -0.4468246937982554 -0.9999886636076549 -0.9999886387256365 -0.9999886387254375 -0.9999885889589073 -0.9999885889578748 -0.9999885640751021 -0.9999886387256451 -0.9999886387252048 -0.9999885640749271 -1.4999501384300393 -1.4999501384291678 -1.4999501384291523 -1.499950138429466
19.20000000000001 0.05208333337034044 -0.49999339887879224 -0.49999337014640244 -0.9999666675544788 -0.9999666675456732 -0.9999666675561979 0.15625000011102133 -0.44793024386447344 -0.44793020028125907 -0.44793020028125863 -0.9999868600925822 -0.9999868457279503 -0.999986845727935 -0.9999868169960023 -0.9999868169954539 -0.9999868026297832 -0.9999868457279363 -0.9999868457275242 -0.9999868026292608 -1.4999501092725742 -1.4999501092715473 -1.4999501092713454 -1.4999501092720728
19.60000000000001 0.05102040819951718 -0.4999925934303516 -0.4999925770782511 -0.9999666591550209 -0.9999666591507674 -0.999966659158563 0.15306122459855154 -0.4489907597934264 -0.44899073501118136 -0.4489907350111806 -0.999985242090701 -0.9999852339162866 -0.9999852339160439 -0.9999852175632348 -0.9999852175626623 -0.9999852093884053 -0.9999852339163305 -0.9999852339162051 -0.9999852093884994 -1.499950084083756 -1.4999500840799573 -1.4999500840757616 -1.4999500840840723
20.000000000000007 0.050000000035526834 -0.4999918682210286 -0.4999918590475577 -0.9999666518786984 -0.9999666518646803 -0.9999666518823745 0.15000000010658052 -0.4500089967712405 -0.4500089828793987 -0.45000898287939717 -0.9999837854946717 -0.9999837809082534 -0.9999837809075877 -0.9999837717356322 -0.9999837717354715 -0.9999837671492237 -0.9999837809092139 -0.9999837809088533 -0.9999837671484751 -1.4999500622599076 -1.4999500622589428 -1.4999500622588606 -1.4999500622595145


==> anc/data/hydrogen_basis1.data <==
0.5 2.0000000014210744 0.41401168191505366 2.1770776477373097 -0.42226122905191543 1.1804880849522996 1.180488084952298 6.0000000042632236 3.329175884767438 5.21589648134285 5.215896481342867 1.3974165941395702 3.1337935830601134 3.1337935830601644 3.4347244475221075 3.4347244475221568 5.086688866907567 3.1337935830601316 3.1337935830601444 5.0866888669075845 1.9471934187104614 1.947193418710497 3.593307189837933 3.5933071898379256
0.6 1.666666667850895 0.11865455600132035 1.715578621508948 -0.6876998777663486 0.7465029165941485 0.7465029165941466 5.000000003552685 2.4119773229098262 4.1437899054912535 4.143789905491257 0.5528295125978335 2.133843344044841 2.133843344044854 2.4308499040291105 2.430849904029123 3.9248527387166154 2.1338433440448425 2.1338433440448528 3.924852738716611 1.0076482987874056 1.0076482987874282 2.4929822964666597 2.4929822964666566
0.7 1.4285714295864815 -0.08078212173955523 1.3689015717109447 -0.8574525395854209 0.42732768142862754 0.4273276814286273 4.285714288759445 1.780922999600702 3.372910059812127 3.3729100598121344 -0.0061974350402351774 1.434879259677663 1.43487925967767 1.7274863060495225 1.7274863060495291 3.0791960978877713 1.4348792596776625 1.434879259677671 3.079196097887773 0.36759751973171273 0.36759751973172916 1.7079257867775923 1.70792578677759
0.7999999999999999 1.2500000008881713 -0.22071335646457513 1.0981994431474156 -0.9684974956236143 0.18361387594692147 0.1836138759469217 3.750000002664514 1.3273487989699158 2.792995149497117 2.792995149497122 -0.3896523875895319 0.9253275632890796 0.9253275632890876 1.2131565258769412 1.2131565258769546 2.4366982463913285 0.9253275632890756 0.9253275632890889 2.4366982463913285 -0.08559910682333394 -0.08559910682331973 1.124014277669855 1.1240142776698505
0.8999999999999999 1.1111111119005967 -0.32145616872690885 0.8811016831701786 -1.0415035484629527 -0.007325927485407391 -0.007325927485407835 3.3333333357017905 0.9907586865148374 2.3421947610837752 2.3421947610837757 -0.658828816565602 0.5425309076281803 0.5425309076281826 0.8252842976318644 0.8252842976318693 1.933442961458038 0.5425309076281772 0.5425309076281803 1.9334429614580362 -0.4151908960373829 -0.41519089603737935 0.6766899037337999 0.6766899037337994
0.9999999999999999 1.0000000007105374 -0.3952323585596764 0.7034340348443159 -1.0889014021290868 -0.15985896525370968 -0.1598589652537108 3.000000002131612 0.7348332423424528 1.9828100712392644 1.9828100712392658 -0.8505012529847544 0.24831272008123717 0.24831272008124028 0.5257584406449785 0.5257584406449811 1.5299304439984729 0.2483127200812385 0.2483127200812416 1.5299304439984733 -0.6596489774904875 -0.6596489774904848 0.3261025014715804 0.32610250147157904
1.0999999999999999 0.909090909736852 -0.4498238312885672 0.5556872710201178 -1.1185859890344827 -0.28360345937873177 -0.28360345937873155 2.727272729210556 0.5364905150811063 1.6904831220654821 1.690483122065484 -0.9879788467216528 0.018058272849712953 0.01805827284971606 0.29001418679879354 0.290014186798802 1.2002990779392837 0.018058272849715173 0.018058272849716506 1.2002990779392821 -0.843691579249918 -0.8436915792499105 0.0462315936371982 0.04623159363719864
1.1999999999999997 0.8333333339254477 -0.49040845702444147 0.43123695532926765 -1.1357829235250412 -0.3852338837944803 -0.38523388379448054 2.500000001776343 0.3804019430672594 1.448780788059719 1.44878078805972 -1.086659411424014 -0.16476660465020831 -0.16476660465020743 0.10155284909783147 0.10155284909783457 0.9269207757260152 -0.1647666046502092 -0.16476660465020743 0.9269207757260112 -0.9838278540843453 -0.9838278540843444 -0.18057595098475865 -0.1805759509847582
1.2999999999999998 0.7692307697773363 -0.5205535349700144 0.32532188713307464 -1.1440628448945924 -0.4695196389969366 -0.46951963899693727 2.3076923093320088 0.25602812500698935 1.246221499628274 1.246221499628276 -1.1570416797454102 -0.3116337349008047 -0.31163373490080204 -0.05107485128646294 -0.05107485128646161 0.697379558442432 -0.31163373490080426 -0.3116337349008025 0.6973795584424305 -1.09141815445096 -1.0914181544509578 -0.3666667262907075 -0.3666667262907066
1.4 0.7142857147932408 -0.542787793328983 0.2344216172549647 -1.1459292449834382 -0.5399611793478 -0.5399611793477989 2.1428571443797226 0.15591407077561747 1.0745408570586237 1.0745408570586246 -1.2064676349933858 -0.4307229630088609 -0.43072296300886004 -0.17603715010841148 -0.17603715010841103 0.5026755630485 -0.43072296300886226 -0.43072296300886137 0.5026755630484987 -1.1744774143415864 -1.1744774143415833 -0.5209090034823678 -0.5209090034823682
1.4999999999999998 0.6666666671403582 -0.5589475695175806 0.15586537497426012 -1.143176700963374 -0.5991920421130131 -0.5991920421130134 2.0000000014210744 0.074658563718347 0.9276347246004133 0.9276347246004135 -1.2401827598583837 -0.52800811620931 -0.5280081162093082 -0.27930491108620226 -0.2793049110862005 0.3361156343561076 -0.5280081162093109 -0.5280081162093082 0.33611563435610403 -1.238787137281308 -1.238787137281307 -0.649828609560613 -0.649828609560613
1.5999999999999996 0.6250000004440858 -0.57039440398198 0.08758014129911895 -1.1371168307390493 -0.6492386488348872 -0.649238648834887 1.8750000013322572 0.00826645614027055 0.8008916844227756 0.8008916844227776 -1.262005183175509 -0.607945973164467 -0.6079459731644661 -0.3653382883261622 -0.3653382883261609 0.19260651872330303 -0.6079459731644683 -0.6079459731644661 0.19260651872330148 -1.2886028822264766 -1.2886028822264743 -0.758335251259193 -0.7583352512591952
1.6999999999999997 0.5882352945356101 -0.5781559484310314 0.027924770499667573 -1.1287243717835866 -0.6916911546959416 -0.6916911546959424 1.7647058836068306 -0.04627105223982153 0.690758667909094 0.6907586679090949 -1.2747594125073292 -0.6739248113272254 -0.6739248113272236 -0.4375331516101779 -0.4375331516101766 0.06819309452385713 -0.6739248113272271 -0.6739248113272258 0.06819309452385669 -1.327114358200446 -1.327114358200442 -0.8501969281021315 -0.8501969281021315
1.7999999999999998 0.5555555559502984 -0.583019734031205 -0.024421270622863145 -1.118733907189294 -0.7278176156814603 -0.7278176156814608 1.6666666678508952 -0.09125574134466907 0.5944512385098915 0.5944512385098919 -1.280564154719126 -0.72856280307303 -0.7285628030730291 -0.4985175958882224 -0.4985175958882211 -0.04024940953459577 -0.7285628030730291 -0.7285628030730287 -0.040249409534596436 -1.3567501930702668 -1.3567501930702646 -0.9283550835048744 -0.9283550835048744
1.8999999999999997 0.5263157898476511 -0.5855972858005878 -0.07053411027810363 -1.1077056438259958 -0.7586419454181506 -0.7586419454181512 1.5789473695429534 -0.12847298437921872 0.5097558777291342 0.5097558777291351 -1.281027970696179 -0.7739109295943223 -0.7739109295943218 -0.5503531389085365 -0.5503531389085361 -0.1352247271409972 -0.7739109295943227 -0.773910929594321 -0.13522472714099765 -1.3793840158133799 -1.379384015813378 -0.9951379878657378 -0.9951379878657391
1.9999999999999996 0.5000000003552687 -0.5863690834565587 -0.11129924306112948 -1.096071283194053 -0.7849988576978113 -0.7849988576978117 1.500000001065806 -0.15932491220339484 0.43489173198619 0.43489173198619113 -1.2773855118272626 -0.8115944479915176 -0.8115944479915149 -0.594674562053978 -0.5946745620539771 -0.21876162095378282 -0.8115944479915189 -0.811594447991518 -0.2187616209537846 -1.3964772892285144 -1.3964772892285136 -1.0524090676400015 -1.0524090676399989
2.0999999999999996 0.47619047652882723 -0.5857167394010108 -0.14745090860291915 -1.0841665569476666 -0.807574072860872 -0.8075740728608718 1.4285714295864818 -0.18492537327584957 0.36841138497311965 0.36841138497311965 -1.2705943834257174 -0.842914168129802 -0.8429141681297994 -0.6327896301296891 -0.6327896301296883 -0.29251908086233325 -0.8429141681298002 -0.8429141681297998 -0.2925190808623337 -1.409180888240774 -1.4091808882407717 -1.1016733842058422 -1.1016733842058426
2.1999999999999997 0.454545454868426 -0.5839463611972371 -0.1796019852452745 -1.072254442659197 -0.8269347494686166 -0.8269347494686163 1.363636364605278 -0.2061687907934746 0.3091278347761115 0.30912783477611216 -1.261405089095056 -0.8689207289767666 -0.8689207289767662 -0.6657519347076746 -0.6657519347076724 -0.3578645127725393 -0.8689207289767671 -0.8689207289767671 -0.35786451277254017 -1.4184089306584085 -1.418408930658408 -1.1441564848795442 -1.144156484879543
2.3 0.4347826090045813 -0.5813056823837351 -0.20826728316624255 -1.0605416847225242 -0.8435530420513747 -0.8435530420513749 1.3043478270137439 -0.22378075269082798 0.25605962664035165 0.2560596266403523 -1.2504120496159874 -0.8904700925821116 -0.8904700925821099 -0.6944151840024129 -0.694415184002412 -0.4159333162547687 -0.8904700925821134 -0.8904700925821112 -0.4159333162547709 -1.4248932286148295 -1.4248932286148268 -1.1808641749951285 -1.180864174995128
2.3999999999999995 0.41666666696272386 -0.577996726571619 -0.23388194975559123 -1.0491904749612517 -0.857824536516482 -0.8578245365164818 1.2500000008881715 -0.23835557574467847 0.20838899399265176 0.20838899399265198 -1.2380910453429699 -0.9082655183954136 -0.9082655183954131 -0.7194743178961047 -0.7194743178961043 -0.4676749997000098 -0.908265518395414 -0.9082655183954123 -0.4676749997000098 -1.429223749592168 -1.4292237495921658 -1.212628447843289 -1.2126284478432885
2.4999999999999996 0.4000000002842149 -0.5741852503479936 -0.25681608859651783 -1.0383266733491259 -0.8700827256553175 -0.8700827256553182 1.2000000008526446 -0.25038445057850134 0.16542958364578597 0.1654295836457862 -1.2248267940100257 -0.9228895516563533 -0.9228895516563524 -0.7414970753972645 -0.741497075397263 -0.5138891728892776 -0.9228895516563542 -0.9228895516563529 -0.5138891728892796 -1.4318787695525728 -1.431878769552571 -1.240142992062412 -1.240142992062412
2.5999999999999996 0.38461538488866814 -0.5700078555742185 -0.27738638716282055 -1.028045617947731 -0.8806103842409962 -0.8806103842409958 1.1538461546660044 -0.26027670134615444 0.1266013742100509 0.12660137421005113 -1.2109333024338749 -0.9348285221151584 -0.934828522115158 -0.760948559751611 -0.7609485597516101 -0.5552537648419651 -0.9348285221151584 -0.9348285221151575 -0.5552537648419658 -1.4332473853287204 -1.4332473853287182 -1.2639907014802263 -1.2639907014802267
2.6999999999999993 0.3703703706335324 -0.5655774086777977 -0.2958653783339811 -1.0184163241847837 -0.8896485224182962 -0.8896485224182957 1.1111111119005974 -0.26837596600672287 0.09141104910509634 0.09141104910509634 -1.1966688957106646 -0.9444913847290812 -0.944491384729079 -0.7782106264179776 -0.7782106264179767 -0.5923472285807432 -0.9444913847290808 -0.9444913847290803 -0.5923472285807432 -1.4336463967504556 -1.4336463967504547 -1.2846650183417774 -1.2846650183417765
2.7999999999999994 0.35714285739662044 -0.5609872231092059 -0.31248884129313015 -1.0094846810215605 -0.8974034617855784 -0.8974034617855777 1.0714285721898613 -0.274972599991969 0.05943652983160774 0.05943652983160819 -1.1822473149037807 -0.9522242744799674 -0.9522242744799665 -0.7935974040758673 -0.7935974040758655 -0.6256660950103701 -0.9522242744799665 -0.952224274479966 -0.6256660950103705 -1.4333331010330466 -1.4333331010330443 -1.3025865314516896 -1.30258653145169
2.8999999999999995 0.3448275864519094 -0.5563143324481872 -0.32746174685484947 -1.0012760973508639 -0.9040524656160538 -0.9040524656160538 1.0344827593557284 -0.28031325480280356 0.030314697474776775 0.03031469747477722 -1.1678459147766815 -0.9583218117329013 -0.9583218117329004 -0.8073678773076689 -0.8073678773076678 -0.6556389316655862 -0.9583218117329015 -0.9583218117329011 -0.6556389316655855 -1.4325151804078835 -1.4325151804078822 -1.3181159359224102 -1.318115935922411
2.9999999999999996 0.3333333335701791 -0.5516220910531389 -0.3409630648909417 -0.9937979206946141 -0.9097482586501502 -0.9097482586501509 1.0000000007105372 -0.28460833520485074 0.0037315715459760312 0.0037315715459769194 -1.153611738465407 -0.9630359427638955 -0.9630359427638939 -0.8197361797421541 -0.8197361797421534 -0.6826375169866867 -0.963035942763895 -0.9630359427638948 -0.6826375169866872 -1.4313585689714345 -1.431358568971434 -1.3315642096910427 -1.3315642096910427
3.0999999999999996 0.32258064539049586 -0.5469622748588987 -0.35314967880540554 -0.9870418320422265 -0.9146226931545298 -0.9146226931545298 0.9677419361714877 -0.2880378606224884 -0.020585603814209263 -0.02058560381420893 -1.1396660604833775 -0.9665829097085233 -0.966582909708522 -0.8308800499264631 -0.830880049926462 -0.7069858474465279 -0.9665829097085227 -0.9665829097085216 -0.7069858474465279 -1.4299939375426884 -1.4299939375426876 -1.3432006624411827 -1.3432006624411814
3.1999999999999993 0.3125000002220429 -0.5423768082326794 -0.3641595948768079 -0.980986313625082 -0.918789755839686 -0.9187897558396863 0.9375000006661286 -0.29075612515346994 -0.0428747818505979 -0.04287478185059701 -1.1261078483906473 -0.9691487998069438 -0.9691487998069429 -0.8409477727601199 -0.840947772760119 -0.7289674471972051 -0.969148799806944 -0.9691487998069438 -0.7289674471972046 -1.4285222292146376 -1.4285222292146362 -1.3532593572902991 -1.3532593572902996
3.2999999999999994 0.3030303032456173 -0.537899208001964 -0.3741145912872921 -0.9755991955617808 -0.922348062500922 -0.9223480625009223 0.9090909097368518 -0.2928954515731672 -0.06334436006406918 -0.06334436006406874 -1.1130164816735457 -0.9708940138515618 -0.9708940138515605 -0.850063849947007 -0.8500638499470039 -0.7488313400726436 -0.970894013851562 -0.9708940138515614 -0.7488313400726434 -1.4270195130991248 -1.427019513099124 -1.3619442863376097 -1.3619442863376119
3.3999999999999995 0.29411764726780504 -0.5335558095528643 -0.3831224198153607 -0.9708402203133635 -0.9253829509923914 -0.9253829509923919 0.8823529418034153 -0.2945692588095412 -0.08217749572057909 -0.08217749572057886 -1.1004539758755985 -0.9719569095615097 -0.9719569095615086 -0.8583335969072334 -0.8583335969072323 -0.7667969627225892 -0.9719569095615108 -0.9719569095615108 -0.7667969627225903 -1.4255413010769096 -1.4255413010769082 -1.369433589791499 -1.3694335897914978
3.499999999999999 0.2857142859172964 -0.5293668204118753 -0.3912786492731376 -0.966663526260855 -0.9279682556766135 -0.927968255676613 0.8571428577518894 -0.2958746043298943 -0.09953567947682374 -0.09953567947682362 -1.0884668870870022 -0.9724568110739928 -0.9724568110739922 -0.8658468366507306 -0.8658468366507281 -0.7830582369696122 -0.9724568110739926 -0.9724568110739924 -0.7830582369696117 -1.4241263915041238 -1.424126391504123 -1.3758830380821643 -1.3758830380821652
3.599999999999999 0.27777777797514924 -0.5253472327844775 -0.3986682212290774 -0.9630199436266474 -0.9301678257215417 -0.9301678257215414 0.8333333339254478 -0.2968943192604214 -0.11556171529441683 -0.11556171529441672 -1.0770880145945378 -0.9724965265643899 -0.9724965265643897 -0.8726808428174366 -0.8726808428174355 -0.797786972717359 -0.972496526564389 -0.9724965265643888 -0.7977869727173583 -1.4228002599350331 -1.4228002599350327 -1.381428942071432 -1.381428942071433
3.6999999999999993 0.2702702704623074 -0.521507617117047 -0.4053667736805516 -0.9598590118786288 -0.9320368340288165 -0.9320368340288172 0.8108108113869222 -0.2976988221909763 -0.13038222274515765 -0.13038222274515743 -1.0663379760883203 -0.9721644790618588 -0.9721644790618581 -0.8789026681677367 -0.878902668167736 -0.8111357356527861 -0.9721644790618588 -0.9721644790618581 -0.811135735652785 -1.4215780014300106 -1.4215780014300101 -1.3861906147082879 -1.3861906147082874
3.7999999999999994 0.2631578949238256 -0.5178548128378058 -0.4114417761984843 -0.9571306584702193 -0.9336229120529398 -0.9336229120529393 0.7894736847714767 -0.29834767504935944 -0.14410975258403091 -0.14410975258403047 -1.0562266982187756 -0.9715365283184763 -0.9715365283184758 -0.8845709784759022 -0.8845709784759004 -0.8232402841272508 -0.9715365283184763 -0.9715365283184758 -0.8232402841272508 -1.420466831705791 -1.4204668317057896 -1.3902724757753029 -1.3902724757753024
3.8999999999999995 0.25641025659244543 -0.5143925289812897 -0.4169535102121391 -0.9547865143911246 -0.9349671374265002 -0.9349671374265006 0.7692307697773362 -0.2988909288316661 -0.15684458658783162 -0.15684458658783162 -1.046754843141989 -0.9706775419638023 -0.9706775419638014 -0.8897374945965024 -0.8897374945965018 -0.8342216556541935 -0.9706775419638021 -0.9706775419638018 -0.8342216556541924 -1.4194681657471808 -1.41946816574718 -1.39376586779713 -1.3937658677971292
3.999999999999999 0.25000000017763435 -0.5111218654732873 -0.4219559202959723 -0.9527808745198911 -0.9361048953888451 -0.9361048953888449 0.750000000532903 -0.29937029624621436 -0.1686762771208179 -0.1686762771208179 -1.0379151767260946 -0.9696427602256938 -0.969642760225693 -0.8944481281740797 -0.8944481281740786 -0.8441879646300301 -0.9696427602256938 -0.9696427602256932 -0.8441879646300279 -1.4185793053769804 -1.41857930537698 -1.39675063406066 -1.3967506340606617
4.1 0.243902439197692 -0.5080417647139703 -0.42649735635346725 -0.9510713353491187 -0.9370666308765245 -0.9370666308765245 0.7317073175930761 -0.2998201807520534 -0.1796849699256169 -0.1796849699256169 -1.029693874468843 -0.9684789885976931 -0.9684789885976927 -0.8987438800996913 -0.8987438800996911 -0.8532359585144716 -0.968478988597694 -0.9684789885976931 -0.8532359585144721 -1.4177947774084667 -1.4177947774084658 -1.399296497513494 -1.3992964975134945
4.199999999999999 0.23809523826441362 -0.5051494022506483 -0.43062122220866006 -0.9496191576582528 -0.9378785052329665 -0.9378785052329667 0.7142857147932409 -0.3002685857987675 -0.18994254457571347 -0.18994254457571347 -1.022071755560393 -0.9672256456868142 -0.967225645686814 -0.9026615562392277 -0.9026615562392266 -0.8614523691016096 -0.9672256456868147 -0.9672256456868138 -0.8614523691016087 -1.4171073696645649 -1.417107369664564 -1.4014642707318012 -1.4014642707318026
4.299999999999999 0.23255813970012498 -0.5024405245102374 -0.4343665430097027 -0.9483894078701255 -0.9385629694080163 -0.9385629694080168 0.697674419100375 -0.30073792351036566 -0.19951360024965692 -0.1995136002496567 -1.0150254330094526 -0.9659156881333666 -0.9659156881333664 -0.9062343426347932 -0.9062343426347925 -0.8689150879199286 -0.9659156881333668 -0.9659156881333664 -0.8689150879199288 -1.4165089133724957 -1.4165089133724944 -1.4033069210766094 -1.403306921076609
4.399999999999999 0.22727272743421303 -0.4999097406716031 -0.43776846170006745 -0.9473509311719193 -0.9391392639416778 -0.939139263941678 0.6818181823026391 -0.301245738185972 -0.2084563094441313 -0.20845630944413118 -1.008528367688263 -0.9645764303305527 -0.9645764303305518 -0.9094922724088085 -0.909492272408808 -0.8756941894692928 -0.9645764303305516 -0.964576430330551 -0.875694189469293 -1.4159908581949 -1.4159908581948994 -1.4048705107535238 -1.4048705107535233
4.499999999999999 0.22222222238011938 -0.49755077481295473 -0.4408586733247065 -0.9464762043907127 -0.9396238547583737 -0.9396238547583737 0.6666666671403582 -0.3018053566495864 -0.21682315845899436 -0.21682315845899391 -1.002551815980624 -0.9632302733085752 -0.9632302733085748 -0.9124626088004858 -0.9124626088004847 -0.8818528222531562 -0.9632302733085752 -0.9632302733085744 -0.881852822253156 -1.4155446816700663 -1.4155446816700659 -1.406195028162374 -1.406195028162375
4.599999999999999 0.2173913045022907 -0.49535668353257833 -0.44366580486692697 -0.9457411092276929 -0.9400308127209492 -0.9400308127209499 0.652173913506872 -0.30242647464746175 -0.22466159058583934 -0.224661590585839 -0.9970656638759945 -0.9618953543901918 -0.9618953543901914 -0.9151701628160234 -0.9151701628160229 -0.8874479848442762 -0.9618953543901918 -0.9618953543901911 -0.8874479848442771 -1.4151621692382454 -1.4151621692382441 -1.4073151242986477 -1.4073151242986481
4.699999999999999 0.21276595759798664 -0.49332004337928526 -0.446215747477435 -0.9451246583880258 -0.9403721439443001 -0.9403721439443004 0.63829787279396 -0.3031156861843268 -0.2320145656301843 -0.23201456563018408 -0.9920391442534243 -0.9605861269709307 -0.9605861269709303 -0.917637559506039 -0.9176375595060388 -0.8925312021204274 -0.96058612697093 -0.96058612697093 -0.8925312021204267 -1.4148355951760907 -1.4148355951760903 -1.4082607658236328 -1.4082607658236328
4.799999999999999 0.20833333348136193 -0.491433111691278 -0.44853194724430623 -0.944608699448255 -0.9406580770204804 -0.9406580770204804 0.6250000004440858 -0.3038769609213027 -0.2389210475030512 -0.23892104750305088 -0.9874414381815694 -0.9593138779778322 -0.9593138779778313 -0.9198854635536037 -0.9198854635536028 -0.8971491150563727 -0.9593138779778322 -0.9593138779778315 -0.8971491150563718 -1.4145578292031682 -1.4145578292031677 -1.409057814640546 -1.4090578146405468
4.899999999999999 0.20408163279806885 -0.48968796384946106 -0.4506356599971812 -0.9441776145519061 -0.9408973125481783 -0.9408973125481794 0.6122448983942065 -0.30471207350229146 -0.2454164300050805 -0.2454164300050804 -0.9832421648409791 -0.9580871891681945 -0.9580871891681938 -0.9219327723693439 -0.9219327723693432 -0.9013439959004025 -0.9580871891681951 -0.9580871891681942 -0.9013439959004027 -1.414322388556846 -1.4143223885568457 -1.4097285423301305 -1.4097285423301322
5.0 0.20000000014210745 -0.48807660950143145 -0.4525461750151453 -0.9438180284458633 -0.9410972396876942 -0.9410972396876942 0.6000000004263223 -0.30562098787133307 -0.2515329095243949 -0.25153290952439455 -0.9794117678076398 -0.9569123473989455 -0.9569123473989437 -0.9237967830249864 -0.9237967830249861 -0.9051541991288817 -0.9569123473989457 -0.9569123473989457 -0.9051541991288817 -1.414123451081006 -1.414123451081005 -1.4102920865803292 -1.4102920865803288
5.2 0.19230769244433404 -0.4852235589409755 -0.455856094400972 -0.9432694327707254 -0.9414032692887406 -0.9414032692887406 0.5769230773330022 -0.30765303586781334 -0.2627438815083921 -0.2627438815083921 -0.9727451727535449 -0.9547340169915804 -0.9547340169915798 -0.9270369531693242 -0.9270369531693238 -0.9117567291581389 -0.9547340169915811 -0.9547340169915811 -0.9117567291581393 -1.4138149988774487 -1.4138149988774478 -1.4111608869236982 -1.4111608869236991
5.4 0.18518518531676612 -0.4828120188797973 -0.45858361746859566 -0.9428908407355949 -0.9416155776467656 -0.9416155776467661 0.5555555559502984 -0.3099486164726246 -0.2727590790843304 -0.27275907908433017 -0.9672308513906965 -0.9527960616984456 -0.9527960616984444 -0.9297174681055101 -0.9297174681055093 -0.9171990942729792 -0.9527960616984453 -0.9527960616984444 -0.9171990942729785 -1.4135981865924463 -1.4135981865924454 -1.4117688870782832 -1.4117688870782827
5.6000000000000005 0.17857142869831016 -0.48078363888669334 -0.46082965081904176 -0.9426307781726884 -0.9417622471894596 -0.9417622471894598 0.5357142860949305 -0.3124722154989148 -0.2817497652809221 -0.2817497652809219 -0.9626824150694328 -0.9510980714778582 -0.9510980714778573 -0.931931969547653 -0.9319319695476523 -0.9216819549630951 -0.9510980714778575 -0.9510980714778569 -0.9216819549630958 -1.413447085174099 -1.4134470851740977 -1.4121920657631217 -1.4121920657631213
5.800000000000001 0.17241379322595465 -0.4790848183943237 -0.4626778157291265 -0.9424528514813415 -0.9418631678715932 -0.9418631678715939 0.517241379677864 -0.31518316475686226 -0.2898594479146569 -0.2898594479146568 -0.9589385462349634 -0.9496284499103357 -0.9496284499103343 -0.9337590623991338 -0.9337590623991331 -0.9253716534189927 -0.9496284499103366 -0.9496284499103357 -0.925371653418993 -1.413342526084306 -1.4133425260843047 -1.4124851129756233 -1.4124851129756228
6.000000000000001 0.16666666678508948 -0.4776672931007344 -0.46419743762695387 -0.9423315441655152 -0.9419323470399413 -0.9419323470399418 0.5000000003552685 -0.3180397843542926 -0.29720874136156905 -0.2972087413615686 -0.9558617771225697 -0.9483690997467997 -0.9483690997467986 -0.9352646393666273 -0.9352646393666264 -0.9284061523581544 -0.9483690997468004 -0.9483690997467997 -0.9284061523581544 -1.4132705959136744 -1.4132705959136733 -1.4126870844190553 -1.412687084419055
6.200000000000001 0.16129032269524787 -0.4764883027694834 -0.4654459768682646 -0.9422490918126688 -0.9419795966248935 -0.9419795966248937 0.48387096808574365 -0.3210021349805134 -0.3038992851355477 -0.3038992851355476 -0.9533362759417567 -0.9472987421677304 -0.9472987421677295 -0.9365038311186109 -0.9365038311186098 -0.9308998555620573 -0.9472987421677299 -0.9472987421677297 -0.930899855562056 -1.4132213466383923 -1.4132213466383916 -1.4128256665601622 -1.4128256665601637
6.400000000000001 0.1562500001110214 -0.47551046697830235 -0.4664710259274243 -0.942193200958878 -0.9420117556305538 -0.9420117556305534 0.4687500003330642 -0.32403369587016423 -0.3100169329770915 -0.31001693297709126 -0.9512652336924592 -0.9463951756508644 -0.946395175650864 -0.9375226607906699 -0.9375226607906695 -0.9329475650292482 -0.9463951756508651 -0.9463951756508644 -0.9329475650292485 -1.4131877536453399 -1.4131877536453386 -1.4129203541735667 -1.4129203541735667
6.600000000000001 0.15151515162280862 -0.47470146940670266 -0.4673119646328372 -0.9421554075716965 -0.9420335690416255 -0.9420335690416255 0.45454545486842585 -0.32710224563017815 -0.31563437001087274 -0.3156343700108724 -0.9495682127088525 -0.9456367352267165 -0.9456367352267154 -0.9383594578972869 -0.938359457897286 -0.9346277599072235 -0.9456367352267154 -0.945636735226715 -0.9346277599072232 -1.4131649074845793 -1.4131649074845787 -1.4129847898403056 -1.4129847898403043
6.800000000000002 0.14705882363390246 -0.4740336283377824 -0.46800134085758693 -0.9421299094280245 -0.9420483150621973 -0.9420483150621978 0.44117647090170736 -0.3301801780087232 -0.32081327501849194 -0.3208132750184917 -0.9481786553432037 -0.9450031670721322 -0.9450031670721317 -0.9390460710776729 -0.9390460710776725 -0.9360053323535467 -0.9450031670721324 -0.9450031670721315 -0.936005332353548 -1.4131494057258567 -1.4131494057258553 -1.4130284675503975 -1.413028467550397
7.000000000000002 0.1428571429586481 -0.4734834116308158 -0.46856602659586816 -0.9421127435887038 -0.942058249674824 -0.942058249674824 0.42857142887594424 -0.3332444390961623 -0.32560611554162 -0.32560611554161956 -0.9470416468762705 -0.9444760900769612 -0.944476090076961 -0.9396089086266347 -0.9396089086266343 -0.9371338797070069 -0.9444760900769608 -0.9444760900769597 -0.9371338797070071 -1.4131389061934425 -1.4131389061934425 -1.413057960805581 -1.4130579608055815
7.200000000000002 0.13888888898757457 -0.47303093829567855 -0.46902818702844795 -0.942101211718241 -0.9420649197336102 -0.9420649197336106 0.4166666669627237 -0.3362762299855683 -0.3300576424776783 -0.3300576424776783 -0.9461119645260259 -0.9440391772405452 -0.9440391772405443 -0.9400698289344342 -0.940069828934434 -0.9380576273531365 -0.9440391772405443 -0.9440391772405439 -0.9380576273531356 -1.4131318050249158 -1.4131318050249149 -1.4130777999305748 -1.4130777999305748
7.400000000000002 0.1351351352311536 -0.47265949557680076 -0.46940609179559967 -0.9420934813582289 -0.9420693822064596 -0.9420693822064592 0.40540540569346084 -0.3392605814641678 -0.3342061359405428 -0.3342061359405426 -0.9453524097045434 -0.9436781564804666 -0.9436781564804664 -0.9404468988014256 -0.9404468988014252 -0.9388130398242804 -0.9436781564804664 -0.9436781564804662 -0.9388130398242802 -1.4131270082883491 -1.4131270082883487 -1.4130910937464973 -1.4130910937464976
7.600000000000002 0.13157894746191273 -0.472355089812513 -0.4697147921631804 -0.9420883108943992 -0.9420723569138807 -0.9420723569138811 0.39473684238573814 -0.34218587573874815 -0.3380844437183701 -0.3380844437183701 -0.9447324027236527 -0.9433807029338527 -0.9433807029338525 -0.9407550352563548 -0.9407550352563537 -0.9394301666726689 -0.9433807029338538 -0.9433807029338533 -0.9394301666726684 -1.4131237720112049 -1.4131237720112049 -1.413099966979149 -1.4130999669791486
7.8000000000000025 0.12820512829622263 -0.47210604105318876 -0.4699666841027288 -0.9420848607552277 -0.9420743324562666 -0.9420743324562668 0.3846153848886679 -0.34504336478391445 -0.3417208462520542 -0.34172084625205407 -0.9442268110158416 -0.9431362729245973 -0.9431362729245971 -0.9410065452203877 -0.9410065452203873 -0.9399337624478261 -0.9431362729245969 -0.9431362729245969 -0.9399337624478254 -1.4131215912525144 -1.413121591252514 -1.41310586612033 -1.4131058661203297
8.000000000000004 0.1250000000888171 -0.4719026252992303 -0.4701719747115457 -0.9420825643069107 -0.9420756393835737 -0.9420756393835742 0.37500000026645125 -0.3478267154433297 -0.34513977657927136 -0.34513977657927125 -0.9438149794364357 -0.9429359129838946 -0.9429359129838937 -0.9412115765031399 -0.9412115765031397 -0.940344215056121 -0.9429359129838943 -0.9429359129838941 -0.9403442150561212 -1.4131201237806468 -1.4131201237806459 -1.4131097721555832 -1.4131097721555848
8.200000000000003 0.12195121959884592 -0.4717367640092932 -0.47033906731880604 -0.9420810398399801 -0.9420765005577074 -0.9420765005577083 0.36585365879653775 -0.3505315973305866 -0.3483624193699143 -0.3483624193699141 -0.9434799319128873 -0.942772064969585 -0.9427720649695839 -0.9413784927854165 -0.9413784927854152 -0.9406783127472729 -0.9427720649695845 -0.9427720649695845 -0.9406783127472726 -1.413119137865266 -1.4131191378652657 -1.413112347819488 -1.4131123478194878
8.400000000000002 0.11904761913220675 -0.47160175791290904 -0.4704748787452647 -0.9420800307140162 -0.9420770657036357 -0.9420770657036361 0.3571428573966203 -0.3531553200197484 -0.3514072095496728 -0.3514072095496727 -0.9432077161692307 -0.942638379645117 -0.9426383796451163 -0.9415141842435657 -0.9415141842435644 -0.9409498763234969 -0.9426383796451165 -0.9426383796451163 -0.9409498763234976 -1.413118476711309 -1.4131184767113085 -1.4131140390980148 -1.4131140390980157
8.600000000000003 0.11627906985006242 -0.47149206077912054 -0.4705851003824453 -0.9420793647312873 -0.9420774350395278 -0.942077435039528 0.34883720955018727 -0.35569652001274044 -0.35429024783086294 -0.3542902478308628 -0.9429868665840713 -0.9425295452469109 -0.94252954524691 -0.9416243242758731 -0.9416243242758726 -0.941170279650295 -0.9425295452469109 -0.9425295452469102 -0.9411702796502956 -1.41311803429615 -1.4131180342961496 -1.4131151449194599 -1.4131151449194608
8.800000000000004 0.11363636371710643 -0.47140308828519045 -0.4706744130250499 -0.9420789266077171 -0.9420776753879817 -0.9420776753879808 0.3409090911513193 -0.3581548945642309 -0.357025647650842 -0.3570256476508419 -0.9428079638546911 -0.9424411338451284 -0.9424411338451266 -0.9417135814712212 -0.941713581471221 -0.9413488781505903 -0.9424411338451284 -0.942441133845128 -0.9413488781505903 -1.4131177389807728 -1.4131177389807725 -1.4131158648236124 -1.4131158648236126
9.000000000000004 0.11111111119005965 -0.47133105718140056 -0.47074666377206864 -0.9420786393473771 -0.9420778311259311 -0.9420778311259316 0.33333333357017897 -0.36053097779764504 -0.35962582553854855 -0.35962582553854844 -0.9426632736575451 -0.942369466056391 -0.9423694660563904 -0.9417857946173218 -0.9417857946173216 -0.9414933617780299 -0.9423694660563908 -0.9423694660563904 -0.9414933617780303 -1.413117542403204 -1.4131175424032032 -1.4131163314458912 -1.4131163314458914
9.200000000000003 0.10869565225114529 -0.4712728503115169 -0.4708050118581396 -0.9420784516602674 -0.9420779316018988 -0.942077931601899 0.32608695675343585 -0.3628259539969055 -0.3621017447901222 -0.36210174479012197 -0.9425464496871006 -0.9423114934025145 -0.9423114934025143 -0.9418441172734404 -0.9418441172734395 -0.9416100460948189 -0.9423114934025143 -0.9423114934025141 -0.9416100460948189 -1.4131174119541143 -1.4131174119541139 -1.4131166325692617 -1.4131166325692628
9.400000000000004 0.10638297879899326 -0.471225903548932 -0.4708520490198336 -0.9420783294764635 -0.9420779961424678 -0.9420779961424671 0.3191489363969798 -0.3650415030302418 -0.3644631205299346 -0.3644631205299345 -0.9424522892082692 -0.9422646969646218 -0.9422646969646213 -0.9418911372940879 -0.9418911372940875 -0.9417041125931369 -0.9422646969646218 -0.9422646969646216 -0.941704112593136 -1.4131173256794625 -1.4131173256794614 -1.4131168260352878 -1.413116826035289
9.600000000000005 0.10416666674068088 -0.4711881112365117 -0.47088989895024436 -0.9420782502333347 -0.942078037418818 -0.9420780374188185 0.31250000022204266 -0.367179673240634 -0.36671859274288693 -0.3667185927428867 -0.9423765315458286 -0.9422270007086586 -0.9422270007086577 -0.9419289757155431 -0.9419289757155422 -0.9417798073164361 -0.9422270007086593 -0.9422270007086588 -0.9417798073164363 -1.413117268827066 -1.413117268827065 -1.4131169497853031 -1.4131169497853038
9.800000000000004 0.10204081639903435 -0.4711577472147464 -0.4709202995376451 -0.9420781990373831 -0.9420780637014908 -0.942078063701491 0.3061224491971031 -0.3692427776340127 -0.3688758726526865 -0.3688758726526863 -0.9423156917869637 -0.9421966977969274 -0.9421966977969267 -0.9419593686089689 -0.941959368608968 -0.9418406051361026 -0.9421966977969274 -0.9421966977969272 -0.9418406051361041 -1.4131172315070761 -1.4131172315070761 -1.4131170285934678 -1.4131170285934689
10.0 0.10000000007105372 -0.4711333989628905 -0.47094467089530667 -0.9420781660913755 -0.9420780803642161 -0.9420780803642164 0.30000000021316114 -0.3712333097103497 -0.37094186684642144 -0.37094186684642133 -0.9422669234490819 -0.9421723882530713 -0.9421723882530704 -0.9419837348470075 -0.941983734847007 -0.9418893456719002 -0.9421723882530699 -0.9421723882530695 -0.9418893456719 -1.413117207107489 -1.4131172071074878 -1.413117078561687 -1.4131170785616878
10.4 0.09615384622216702 -0.4710983480660713 -0.47097974543990373 -0.9420781314924122 -0.9420780974938646 -0.9420780974938651 0.2884615386665011 -0.3750071409493713 -0.3748242185469807 -0.3748242185469806 -0.9421967463127288 -0.9421373770991213 -0.9421373770991202 -0.9420188037681609 -0.9420188037681607 -0.9419594924473926 -0.9421373770991217 -0.942137377099121 -0.9419594924473931 -1.4131171809226855 -1.4131171809226846 -1.4131171299358003 -1.4131171299358003
10.8 0.09259259265838306 -0.4710760664007112 -0.4710020363212081 -0.9420781174910167 -0.9420781042114093 -0.9420781042114097 0.2777777779751492 -0.3785224776011306 -0.3784084447916822 -0.37840844479168195 -0.9421521525543333 -0.9421151109908414 -0.9421151109908406 -0.9420410922306004 -0.9420410922306 -0.9420040732628112 -0.9421151109908426 -0.9421151109908419 -0.9420040732628105 -1.4131171700016627 -1.4131171700016618 -1.4131171500848492 -1.4131171500848487
11.200000000000001 0.08928571434915508 -0.47106200833773926 -0.4710160979177608 -0.9420781119139169 -0.9420781068028504 -0.9420781068028506 0.2678571430474653 -0.3818004229268283 -0.38172979503981935 -0.38172979503981935 -0.9421240243352857 -0.9421010589180827 -0.9421010589180816 -0.9420551528072705 -0.9420551528072694 -0.9420321960760967 -0.9421010589180829 -0.9421010589180823 -0.9420321960760965 -1.4131171655243275 -1.4131171655243275 -1.4131171578583304 -1.4131171578583297
11.600000000000001 0.08620689661297733 -0.4710532019447463 -0.47102490564435306 -0.9420781097262675 -0.9420781077869126 -0.9420781077869121 0.258620689838932 -0.3848611396150022 -0.3848176653531367 -0.3848176653531365 -0.9421064068171014 -0.9420922547952204 -0.9420922547952197 -0.942063960111921 -0.9420639601119205 -0.9420498113800873 -0.9420922547952209 -0.9420922547952209 -0.9420498113800873 -1.4131171637192181 -1.4131171637192168 -1.4131171608103208 -1.413117160810321
12.000000000000002 0.08333333339254474 -0.4710477219958063 -0.4710303860889063 -0.9420781088806935 -0.9420781081549714 -0.9420781081549723 0.25000000017763424 -0.38772345381901063 -0.3876968538438049 -0.3876968538438049 -0.9420954450948561 -0.9420867756934602 -0.9420867756934598 -0.94206944038494 -0.9420694403849398 -0.9420607722117927 -0.9420867756934613 -0.94208677569346 -0.9420607722117934 -1.4131171630030122 -1.4131171630030108 -1.4131171619144585 -1.413117161914459
12.400000000000002 0.08064516134762394 -0.4710443329670862 -0.47103377529903506 -0.9420781085584559 -0.9420781082906245 -0.9420781082906241 0.24193548404287182 -0.3904046782120528 -0.39038849999322023 -0.3903884999932201 -0.9420886663441104 -0.9420833869761707 -0.9420833869761696 -0.9420728295264507 -0.9420728295264502 -0.9420675506104315 -0.9420833869761704 -0.9420833869761698 -0.942067550610431 -1.413117162723146 -1.4131171627231458 -1.413117162321406 -1.4131171623214056
12.800000000000002 0.0781250000555107 -0.4710422491472879 -0.47103585918422697 -0.9420781084373413 -0.9420781083398959 -0.9420781083398959 0.2343750001665321 -0.39292057333015984 -0.39291079447261523 -0.3929107944726148 -0.9420844984447176 -0.9420813032691457 -0.9420813032691455 -0.9420749133846049 -0.9420749133846031 -0.9420717183728482 -0.9420813032691457 -0.9420813032691455 -0.942071718372848 -1.413117162615386 -1.4131171626153844 -1.4131171624692185 -1.4131171624692178
13.200000000000003 0.07575757581140431 -0.47104097505978704 -0.4710371332949327 -0.9420781083924493 -0.942078108357527 -0.9420781083575275 0.22727272743421292 -0.3952853927134795 -0.3952795211826503 -0.3952795211826501 -0.9420819501737329 -0.9420800292218573 -0.9420800292218573 -0.9420761874848119 -0.9420761874848115 -0.9420742665913907 -0.9420800292218573 -0.9420800292218571 -0.9420742665913898 -1.4131171625744945 -1.4131171625744943 -1.4131171625221117 -1.413117162522112
13.600000000000003 0.07352941181695123 -0.4710402005491962 -0.4710379078136219 -0.9420781083760502 -0.9420781083637392 -0.9420781083637383 0.22058823545085368 -0.397511975409782 -0.3975084758385642 -0.3975084758385642 -0.9420804011176092 -0.9420792547253745 -0.9420792547253742 -0.9420769619994875 -0.9420769619994871 -0.9420758156277611 -0.9420792547253751 -0.9420792547253742 -0.9420758156277602 -1.4131171625592127 -1.4131171625592118 -1.4131171625407442 -1.413117162540745
14.000000000000004 0.07142857147932405 -0.4710397326712651 -0.47103837569433094 -0.9420781083701529 -0.9420781083658897 -0.9420781083658903 0.21428571443797212 -0.3996118618099295 -0.3996097931491743 -0.39960979314917416 -0.9420794653492273 -0.9420787868523088 -0.9420787868523086 -0.9420774298786889 -0.9420774298786885 -0.9420767513888331 -0.9420787868523088 -0.9420787868523088 -0.9420767513888328 -1.4131171625535957 -1.413117162553595 -1.4131171625472008 -1.4131171625472003
14.400000000000004 0.06944444449378728 -0.47103945202058684 -0.47103865634594266 -0.9420781083680684 -0.9420781083666218 -0.9420781083666218 0.20833333348136185 -0.4015954173675388 -0.40159420585009853 -0.4015942058500983 -0.9420789040434615 -0.9420785062032754 -0.9420785062032749 -0.9420777105297423 -0.9420777105297417 -0.9420773126919396 -0.9420785062032756 -0.9420785062032743 -0.9420773126919405 -1.4131171625515657 -1.413117162551564 -1.4131171625493932 -1.4131171625493941
14.800000000000004 0.0675675676155768 -0.47103928503791526 -0.47103882332892133 -0.9420781083673447 -0.9420781083668649 -0.9420781083668649 0.20270270284673042 -0.4034719547067033 -0.4034712524982994 -0.4034712524982993 -0.9420785700765949 -0.9420783392211486 -0.9420783392211481 -0.9420778775125193 -0.9420778775125179 -0.9420776466578588 -0.9420783392211481 -0.9420783392211477 -0.9420776466578585 -1.4131171625508454 -1.4131171625508436 -1.4131171625501224 -1.4131171625501224
15.200000000000005 0.06578947373095637 -0.4710391866086675 -0.4710389217582681 -0.9420781083671097 -0.9420781083669338 -0.9420781083669341 0.19736842119286907 -0.4052498487028368 -0.40524944632731424 -0.40524944632731413 -0.9420783732176021 -0.9420782407920647 -0.9420782407920629 -0.9420779759418014 -0.942077975941801 -0.9420778435165384 -0.9420782407920638 -0.9420782407920634 -0.9420778435165384 -1.4131171625505954 -1.4131171625505945 -1.4131171625503305 -1.4131171625503318
15.600000000000005 0.06410256414811132 -0.4710391292004087 -0.47103897916655857 -0.9420781083670208 -0.9420781083669657 -0.9420781083669666 0.19230769244433396 -0.40693664184312384 -0.40693641413148585 -0.4069364141314856 -0.9420782584009012 -0.9420781833838706 -0.9420781833838697 -0.9420780333500623 -0.9420780333500617 -0.9420779583331175 -0.9420781833838695 -0.9420781833838693 -0.9420779583331161 -1.413117162550511 -1.4131171625505106 -1.4131171625504284 -1.413117162550428
16.000000000000007 0.06250000004440855 -0.4710390961114331 -0.4710390122555435 -0.942078108366993 -0.9420781083669764 -0.9420781083669764 0.18750000013322562 -0.40853913890786875 -0.40853901175468244 -0.4085390117546822 -0.9420781922228925 -0.942078150294916 -0.9420781502949154 -0.9420780664390387 -0.9420780664390385 -0.9420780245110869 -0.9420781502949156 -0.9420781502949149 -0.9420780245110869 -1.4131171625504844 -1.4131171625504835 -1.4131171625504582 -1.4131171625504593
16.400000000000006 0.06097560979942296 -0.47103907728572214 -0.4710390310812568 -0.9420781083669838 -0.9420781083669791 -0.9420781083669789 0.18292682939826888 -0.4100634910517752 -0.4100634210502113 -0.4100634210502109 -0.942078154571452 -0.9420781314692097 -0.9420781314692093 -0.9420780852647488 -0.9420780852647466 -0.9420780621625136 -0.9420781314692099 -0.9420781314692097 -0.9420780621625131 -1.413117162550474 -1.4131171625504733 -1.4131171625504666 -1.4131171625504666
16.800000000000004 0.059523809566103376 -0.4710390667239801 -0.47103904164299926 -0.9420781083669806 -0.942078108366979 -0.9420781083669795 0.17857142869831014 -0.4115152699300888 -0.41151523196103457 -0.41151523196103446 -0.9420781334479621 -0.942078120907469 -0.9420781209074688 -0.9420780958264893 -0.942078095826489 -0.9420780832859982 -0.9420781209074692 -0.9420781209074688 -0.9420780832859982 -1.4131171625504697 -1.4131171625504686 -1.4131171625504675 -1.4131171625504677
17.200000000000006 0.05813953492503121 -0.47103906088606573 -0.4710390474809143 -0.9420781083669801 -0.9420781083669799 -0.9420781083669799 0.17441860477509363 -0.4128995327778432 -0.41289951249876644 -0.41289951249876633 -0.9420781217721311 -0.942078115069554 -0.9420781150695533 -0.9420781016644036 -0.9420781016644034 -0.9420780949618276 -0.9420781150695553 -0.9420781150695551 -0.942078094961828 -1.4131171625504702 -1.4131171625504697 -1.4131171625504693 -1.4131171625504702
17.60000000000001 0.05681818185855322 -0.4710390577091486 -0.47103905065783175 -0.9420781083669806 -0.9420781083669804 -0.9420781083669801 0.17045454557565964 -0.41422087943174135 -0.41422086877153486 -0.41422086877153463 -0.9420781154182976 -0.9420781118926396 -0.9420781118926389 -0.9420781048413225 -0.9420781048413223 -0.9420781013156638 -0.9420781118926387 -0.9420781118926385 -0.9420781013156636 -1.4131171625504702 -1.4131171625504702 -1.4131171625504673 -1.4131171625504706
18.000000000000007 0.055555555595029824 -0.4710390560080468 -0.47103905235893356 -0.9420781083669798 -0.9420781083669796 -0.9420781083669802 0.16666666678508948 -0.4154835022641259 -0.41548349675062757 -0.41548349675062757 -0.942078112016094 -0.9420781101915378 -0.9420781101915366 -0.9420781065424241 -0.9420781065424236 -0.9420781047178676 -0.9420781101915369 -0.9420781101915366 -0.9420781047178669 -1.413117162550471 -1.4131171625504706 -1.41311716255047 -1.4131171625504708
18.400000000000006 0.054347826125572644 -0.47103905511219313 -0.4710390532547871 -0.9420781083669802 -0.9420781083669799 -0.94207810836698 0.16304347837671793 -0.4166912299278388 -0.41669122712295636 -0.41669122712295625 -0.9420781102243857 -0.9420781092956826 -0.9420781092956819 -0.9420781074382764 -0.9420781074382761 -0.942078106509573 -0.9420781092956824 -0.9420781092956821 -0.9420781065095735 -1.4131171625504704 -1.4131171625504695 -1.4131171625504677 -1.4131171625504695
18.800000000000008 0.05319148939949663 -0.4710390546483401 -0.4710390537186396 -0.9420781083669798 -0.9420781083669794 -0.9420781083669795 0.1595744681984899 -0.41784756571950366 -0.4178475643162375 -0.4178475643162375 -0.9420781092966795 -0.9420781088318309 -0.9420781088318289 -0.9420781079021296 -0.9420781079021285 -0.942078107437279 -0.9420781088318291 -0.9420781088318286 -0.9420781074372777 -1.4131171625504684 -1.4131171625504677 -1.413117162550467 -1.4131171625504684
19.20000000000001 0.05208333337034044 -0.471039054412263 -0.4710390539547168 -0.9420781083669798 -0.9420781083669794 -0.9420781083669796 0.15625000011102133 -0.418955721273352 -0.418955720583048 -0.41895572058304786 -0.9420781088245259 -0.9420781085957531 -0.9420781085957523 -0.9420781081382062 -0.9420781081382058 -0.9420781079094328 -0.9420781085957525 -0.9420781085957518 -0.9420781079094332 -1.4131171625504677 -1.413117162550467 -1.4131171625504653 -1.413117162550469
19.60000000000001 0.05102040819951718 -0.4710390542941811 -0.4710390540727993 -0.94207810836698 -0.9420781083669798 -0.9420781083669802 0.15306122459855154 -0.4200186462065506 -0.42001864587268434 -0.420018645872684 -0.9420781085883619 -0.9420781084776716 -0.9420781084776707 -0.9420781082562896 -0.9420781082562891 -0.9420781081455988 -0.9420781084776714 -0.9420781084776714 -0.9420781081455992 -1.413117162550471 -1.4131171625504697 -1.4131171625504684 -1.413117162550471
20.000000000000007 0.050000000035526834 -0.47103905423614145 -0.471039054130839 -0.94207810836698 -0.9420781083669799 -0.9420781083669806 0.15000000010658052 -0.42103905425379606 -0.42103905409504727 -0.42103905409504705 -0.942078108472283 -0.9420781084196327 -0.9420781084196314 -0.9420781083143296 -0.9420781083143283 -0.9420781082616773 -0.9420781084196316 -0.9420781084196311 -0.9420781082616777 -1.4131171625504706 -1.4131171625504702 -1.413117162550468 -1.413117162550471


==> anc/data/hydrogen_basis2.data <==
0.5 2.0000000014210744 0.5788436777256538 1.8371870936151764 -0.23347776557499111 0.8988002563148991 0.8988002563149022 6.0000000042632236 3.6718980246168313 5.015380479549294 5.015380479549308 1.9447980542461671 3.169651954922657 3.169651954922672 3.414406470281824 3.414406470281861 4.571861926480052 3.1696519549226583 3.169651954922668 4.571861926480079 2.0528166557386647 2.052816655738719 3.20850685687319 3.2085068568731936
0.6 1.666666667850895 0.27095694860150954 1.4267239370214462 -0.5205666916015186 0.5076315036229546 0.5076315036229548 5.000000003552685 2.726444833537727 3.977323137086841 3.9773231370868443 1.0479916799629638 2.179863711181845 2.1798637111818766 2.422215677545964 2.4222156775460015 3.485013684868517 2.1798637111818424 2.1798637111818775 3.4850136848685196 1.1045154869995177 1.1045154869995284 2.163650003073526 2.163650003073525
0.7 1.4285714295864815 0.059343077455094484 1.1226616187793432 -0.7109356809157832 0.2233847452524469 0.22338474525244711 4.285714288759445 2.0684595122917577 3.2341949323367354 3.2341949323367474 0.4397394055195001 1.4862484584098312 1.486248458409848 1.7258239727234757 1.7258239727234992 2.701717930129137 1.4862484584098317 1.4862484584098437 2.701717930129135 0.45277619894721255 0.4527761989472201 1.4230797587430164 1.4230797587430324
0.7999999999999999 1.2500000008881713 -0.0922407875140836 0.8872182642318398 -0.8412966492944309 0.007857198030703616 0.007857198030703616 3.750000002664514 1.5896409539049916 2.6766256734745135 2.6766256734745215 0.01067097323664834 0.97839175865515 0.9783917586551536 1.2148630781177658 1.2148630781177814 2.110595460894172 0.9783917586551474 0.9783917586551523 2.11059546089417 -0.013745829502835427 -0.01374582950282388 0.8744866800149573 0.8744866800149618
0.8999999999999999 1.1111111119005967 -0.20402532940867646 0.6992022620737228 -0.9322119019245718 -0.16043985749177825 -0.16043985749177714 3.3333333357017905 1.2296372160049707 2.2436963828499845 2.2436963828499907 -0.3003077279012407 0.594643783469555 0.5946437834695621 0.8277237951869898 0.8277237951869925 1.649505880423295 0.5946437834695515 0.5946437834695608 1.6495058804232947 -0.35732488611140845 -0.3573248861114018 0.4550968013592578 0.45509680135925956
0.9999999999999999 1.0000000007105374 -0.2881995824736472 0.5456869735954794 -0.9961006096062497 -0.29463930914297287 -0.294639309142974 3.000000002131612 0.952153531248285 1.898713320730751 1.8987133207307527 -0.5299921950398616 0.29781199935913794 0.29781199935914193 0.5272486490539281 0.5272486490539321 1.280911977688351 0.2978119993591388 0.29781199935914193 1.280911977688353 -0.6155557929780815 -0.6155557929780779 0.1269558058284619 0.12695580582846278
1.0999999999999999 0.909090909736852 -0.35254570381686134 0.4181915096792312 -1.0409025042755298 -0.40336394722751234 -0.40336394722751256 2.727272729210556 0.7340594609836077 1.6181399915983932 1.618139991598396 -0.7018446325082759 0.06402372110476406 0.0640237211047694 0.28959451680600523 0.28959451680601056 0.9805720152773749 0.06402372110476673 0.06402372110477161 0.980572015277374 -0.8125620579495205 -0.8125620579495187 -0.13444725748292718 -0.13444725748292985
1.1999999999999997 0.8333333339254477 -0.40226349438348363 0.3108504060753936 -1.0719235313805973 -0.4925757884460188 -0.49257578844601835 2.500000001776343 0.559926405188683 1.3861310474213029 1.3861310474213058 -0.8315078192454286 -0.1227893048491926 -0.12278930484918726 0.09871735562341843 0.09871735562342554 0.7320249704969821 -0.12278930484919393 -0.1227893048491886 0.7320249704969775 -0.964560592029454 -0.9645605920294487 -0.3457421374563494 -0.3457421374563503
1.2999999999999998 0.7692307697773363 -0.44095644265989764 0.21945920687991083 -1.092836318830067 -0.5665430400290253 -0.566543040029026 2.3076923093320088 0.4190797225830749 1.1916174694182349 1.1916174694182355 -0.9297863603856995 -0.27383745699807394 -0.2738374569980686 -0.05657396512100066 -0.05657396512099888 0.5236804491697209 -0.27383745699807127 -0.27383745699807127 0.5236804491697213 -1.0828393045272282 -1.0828393045272255 -0.5186168169139562 -0.5186168169139589
1.4 0.7142857147932408 -0.47119661820537007 0.14092189527427823 -1.106254451004018 -0.6284004838216667 -0.6284004838216665 2.1428571443797226 0.3039116517188203 1.0266347779126928 1.0266347779126936 -1.00435501656969 -0.3971648913554411 -0.3971648913554393 -0.18430875990391904 -0.1843087599039177 0.34714487471924427 -0.39716489135543975 -0.39716489135543664 0.34714487471924427 -1.1754677525137596 -1.1754677525137556 -0.6615089711561213 -0.6615089711561222
1.4999999999999998 0.6666666671403582 -0.49486454935944957 0.07290543193870291 -1.114078778727321 -0.6805001793190072 -0.680500179319007 2.0000000014210744 0.20886688886208038 0.8853076501000314 0.8853076501000323 -1.0607878634981023 -0.4986785803682561 -0.49867858036825563 -0.2903829213082423 -0.2903829213082405 0.19619335552944173 -0.4986785803682596 -0.4986785803682592 0.1961933555294415 -1.2483389778471907 -1.248338977847189 -0.7806459928481426 -0.780645992848144
1.5999999999999996 0.6250000004440858 -0.513362763936465 0.013614711563837978 -1.1177159922713464 -0.7246407361862625 -0.724640736186262 1.8750000013322572 0.1298058867969265 0.763207312848825 0.7632073128488277 -1.1032067296864014 -0.582801939795236 -0.5828019397952311 -0.37921181570549156 -0.3792118157054889 0.06611152122042041 -0.5828019397952329 -0.5828019397952298 0.0661115212204213 -1.3058332852260082 -1.305833285226006 -0.8807128695323649 -0.8807128695323649
1.6999999999999997 0.5882352945356101 -0.5277551198943512 -0.03835749296037094 -1.1182222366268553 -0.7622211944507785 -0.7622211944507785 1.7647058836068306 0.06359019577014324 0.6569318830584092 0.6569318830584097 -1.1347059421411556 -0.652904193175746 -0.6529041931757451 -0.45415881232688404 -0.4541588123268818 -0.04673782364485879 -0.6529041931757469 -0.652904193175746 -0.04673782364486012 -1.3512563871291214 -1.3512563871291197 -0.9652942882764819 -0.9652942882764837
1.7999999999999998 0.5555555559502984 -0.5388605931695684 -0.08413263635636958 -1.11640050270689 -0.794346537119177 -0.7943465371191777 1.6666666678508952 0.007803998483153718 0.5638247749813221 0.5638247749813237 -1.157639352646151 -0.7115903906461529 -0.7115903906461516 -0.5178243816957795 -0.5178243816957755 -0.14520707769758467 -0.7115903906461525 -0.7115903906461516 -0.14520707769758623 -1.3871368605317769 -1.3871368605317729 -1.0371747395847954 -1.0371747395847932
1.8999999999999997 0.5263157898476511 -0.5473179698886632 -0.12461740660576426 -1.1128681449318871 -0.8219015028779468 -0.8219015028779464 1.5789473695429534 -0.03943757605797327 0.4817810030145844 0.4817810030145846 -1.1738188694309426 -0.7609019628037226 -0.7609019628037199 -0.572245706943034 -0.5722457069430331 -0.23156582377795587 -0.7609019628037239 -0.7609019628037204 -0.2315658237779552 -1.4154325351579362 -1.415432535157934 -1.0985468098136417 -1.098546809813643
1.9999999999999996 0.5000000003552687 -0.5536313373292796 -0.16055416508929032 -1.108104399416356 -0.8456031444215111 -0.8456031444215122 1.500000001065806 -0.07962307653893297 0.40911095094438 0.4091109509443809 -1.1846541774417307 -0.8024581253960577 -0.8024581253960563 -0.6190372037510756 -0.6190372037510716 -0.3076433962811578 -0.8024581253960568 -0.8024581253960554 -0.30764339628115844 -1.4376760584977202 -1.4376760584977188 -1.1511584713572947 -1.1511584713572942
2.0999999999999996 0.47619047652882723 -0.5582026061564029 -0.19255744386104384 -1.1024842339806358 -0.8660388108585169 -0.8660388108585166 1.4285714295864818 -0.11394091255738514 0.34444270709252134 0.3444427070925218 -1.1912524752143794 -0.8375571936167754 -0.8375571936167754 -0.6594910764310784 -0.6594910764310766 -0.37493134083831037 -0.8375571936167772 -0.8375571936167758 -0.3749313408383108 -1.45507888881462 -1.455078888814619 -1.1964188001130363 -1.1964188001130376
2.1999999999999997 0.454545454868426 -0.5613551292145724 -0.22114077854570469 -1.0963027563376428 -0.8836939739520222 -0.883693973952022 1.363636364605278 -0.143349160857412 0.28665087674017053 0.2866508767401712 -1.1944906344118964 -0.8672502153426156 -0.8672502153426143 -0.694650364366864 -0.6946503643668631 -0.43465817609285295 -0.8672502153426151 -0.8672502153426138 -0.43465817609285384 -1.4686064651466917 -1.46860646514669 -1.2354748347957347 -1.2354748347957356
2.3 0.4347826090045813 -0.5633511221576817 -0.2467367511524038 -1.0897930446838338 -0.8989729246092387 -0.8989729246092385 1.3043478270137439 -0.16862699290901495 0.23480389365555543 0.2348038936555572 -1.195068130901859 -0.892395247012401 -0.8923952470123966 -0.7253628258595632 -0.725362825859561 -0.4878447415225775 -0.8923952470124001 -0.8923952470123979 -0.4878447415225784 -1.4790332320549482 -1.4790332320549464 -1.2692682029357283 -1.2692682029357278
2.3999999999999995 0.41666666696272386 -0.5644047040290538 -0.26971222753466845 -1.083139342996358 -0.9122144439574353 -0.9122144439574358 1.2500000008881715 -0.19041310751300689 0.1881244313470931 0.1881244313470931 -1.1935464141498324 -0.9136979568587817 -0.9136979568587817 -0.7523213530448467 -0.7523213530448463 -0.5353458156868041 -0.9136979568587831 -0.9136979568587822 -0.5353458156868038 -1.486983495731981 -1.4869834957319783 -1.2985774836973742 -1.2985774836973756
2.4999999999999996 0.4000000002842149 -0.5646917898348209 -0.29038016546305034 -1.076486940647182 -0.9237039030013366 -0.9237039030013373 1.2000000008526446 -0.20923483496460915 0.1459592070391036 0.14595920703910448 -1.1903785783022245 -0.9317424631596876 -0.9317424631596862 -0.7760948242730934 -0.7760948242730918 -0.5778819400862154 -0.9317424631596876 -0.9317424631596871 -0.5778819400862159 -1.4929622303205508 -1.4929622303205508 -1.3240504446665426 -1.3240504446665426
2.5999999999999996 0.38461538488866814 -0.5643576812526641 -0.3090089354508518 -1.0699496457775954 -0.9336827791709579 -0.9336827791709577 1.1538461546660044 -0.22553044121997745 0.1077556173106573 0.10775561731065819 -1.1859319883750479 -0.9470150966066775 -0.947015096606677 -0.7971520709332169 -0.797152070933216 -0.6160641602623551 -0.9470150966066775 -0.947015096606677 -0.6160641602623551 -1.4973786672093155 -1.4973786672093146 -1.3462289922110446 -1.3462289922110438
2.6999999999999993 0.3703703706335324 -0.5635229482693802 -0.3258297914363131 -1.0636154967511942 -0.9423562545803363 -0.9423562545803366 1.1111111119005974 -0.23966640199184974 0.07304342724567281 0.07304342724567281 -1.18050570827138 -0.9599229436236811 -0.9599229436236785 -0.8158807901932326 -0.8158807901932299 -0.6504135417285504 -0.9599229436236807 -0.9599229436236802 -0.6504135417285508 -1.5005646209140848 -1.500564620914084 -1.3655687695748089 -1.365568769574808
2.7999999999999994 0.35714285739662044 -0.5622880265623504 -0.34104292377552825 -1.0575511828835609 -0.9498993472351203 -0.94989934723512 1.0714285721898613 -0.251950906579137 0.04142026600313087 0.04142026600313109 -1.174344038862528 -0.9708084670989345 -0.9708084670989336 -0.8326026610925086 -0.8326026610925084 -0.6813767392718335 -0.9708084670989368 -0.9708084670989363 -0.6813767392718351 -1.5027889135872154 -1.5027889135872146 -1.3824547267069698 -1.3824547267069693
2.8999999999999995 0.3448275864519094 -0.5607368411211959 -0.35482239675399135 -1.051805527090938 -0.9564618917304439 -0.9564618917304444 1.0344827593557284 -0.26264450287343344 0.012540038265166142 0.01254003826516703 -1.167647110088012 -0.9799611277895404 -0.9799611277895386 -0.8475855379816049 -0.8475855379816037 -0.7093385185739818 -0.9799611277895417 -0.9799611277895395 -0.7093385185739807 -1.5042688643144329 -1.5042688643144324 -1.3972135884542356 -1.3972135884542352
2.9999999999999996 0.3333333335701791 -0.5589396860604763 -0.3673201925935951 -1.0464122960260203 -0.962172602559674 -0.9621726025596742 1.0000000007105372 -0.2719685523520088 -0.01389639987691238 -0.013896399876911714 -1.1605792190864925 -0.9876266805006721 -0.9876266805006715 -0.8610533425608191 -0.861053342560818 -0.7346318847932565 -0.9876266805006721 -0.9876266805006721 -0.7346318847932574 -1.5051795413409386 -1.5051795413409372 -1.4101238929782307 -1.4101238929782303
3.0999999999999996 0.32258064539049586 -0.556955532085678 -0.3786695338136378 -1.041392535195435 -0.9671423999551538 -0.9671423999551549 0.9677419361714877 -0.2801119915360569 -0.03814878917620523 -0.03814878917620501 -1.1532754281088167 -0.9940146494656318 -0.9940146494656311 -0.8731941101394741 -0.8731941101394732 -0.7575463134284172 -0.9940146494656313 -0.9940146494656305 -0.7575463134284178 -1.5056612890646512 -1.5056612890646508 -1.4214241062997255 -1.421424106299725
3.1999999999999993 0.3125000002220429 -0.5548338898980107 -0.388987622038015 -1.0367565714533031 -0.971467141516031 -0.9714671415160314 0.9375000006661286 -0.28723677211363363 -0.060443613642627625 -0.06044361364262674 -1.145846807787863 -0.9993043679040131 -0.9993043679040124 -0.8841665365656995 -0.8841665365656989 -0.7783344695985092 -0.9993043679040133 -0.9993043679040124 -0.7783344695985109 -1.5058259081417296 -1.5058259081417287 -1.43131920534152 -1.431319205341521
3.2999999999999994 0.3030303032456173 -0.5526163258860303 -0.3983779058960738 -1.0325057804224715 -0.9752298751365726 -0.9752298751365728 0.9090909097368518 -0.2934822614427388 -0.08097913525645573 -0.0809791352564555 -1.1383846184925008 -1.0036498795382636 -1.0036498795382622 -0.894105298694386 -0.8941052986943847 -0.7972177215742675 -1.0036498795382645 -1.0036498795382638 -0.7972177215742666 -1.5057617693211347 -1.505761769321132 -1.4399860389582917 -1.4399860389582912
3.3999999999999995 0.29411764726780504 -0.5503377029878642 -0.40693196966419226 -1.0286341805416621 -0.9785027063160314 -0.9785027063160316 0.8823529418034153 -0.29896881891390836 -0.099929543468953 -0.09992954346895278 -1.1309636550774478 -1.0071839342863291 -1.0071839342863285 -0.9031253695055139 -0.9031253695055115 -0.8143906915444132 -1.0071839342863278 -1.0071839342863278 -0.814390691544413 -1.505538069643774 -1.505538069643773 -1.4475777124618405 -1.447577712461841
3.499999999999999 0.2857142859172964 -0.5480272025045733 -0.4147311163150915 -1.0251298878617057 -0.9813483543582958 -0.9813483543582951 0.8571428577518894 -0.30380071494266025 -0.11744839656484352 -0.11744839656484318 -1.1236449311935248 -1.0100212601699812 -1.0100212601699805 -0.9113255104009201 -0.9113255104009177 -0.830025035758984 -1.0100212601699827 -1.0100212601699818 -0.830025035758984 -1.5052083871199538 -1.5052083871199529 -1.4542271902747077 -1.4542271902747077
3.599999999999999 0.27777777797514924 -0.5457091701923891 -0.42184770335540533 -1.0219764458345137 -0.9838214566857065 -0.983821456685707 0.8333333339254478 -0.3080685232649607 -0.13367149328721706 -0.13367149328721672 -1.1164778430021551 -1.012261254752132 -1.012261254752131 -0.9187910926253391 -0.9187910926253373 -0.8442726048840714 -1.0122612547521317 -1.012261254752131 -0.8442726048840721 -1.5048136523681683 -1.5048136523681679 -1.4600502706234915 -1.4600502706234915
3.6999999999999993 0.2702702704623074 -0.5434038207943062 -0.4283462772213062 -1.0191540314958427 -0.9859696681626158 -0.985969668162616 0.8108108113869222 -0.311851090096385 -0.1487192829423315 -0.14871928294233083 -1.1095019245487046 -1.0139902094409345 -1.013990209440934 -0.9255963743483798 -0.9255963743483794 -0.8572681023380203 -1.0139902094409354 -1.013990209440934 -0.8572681023380203 -1.5043846292848477 -1.504384629284845 -1.4651480538519186 -1.4651480538519195
3.7999999999999994 0.2631578949238256 -0.5411278282553661 -0.4342845419749729 -1.0166405327606938 -0.9878345925834018 -0.9878345925834018 0.7894736847714767 -0.31521716294845525 -0.16269889884328703 -0.16269889884328648 -1.1027482852506367 -1.0152831567334908 -1.0152831567334906 -0.9318063382818476 -0.9318063382818467 -0.8691313325072139 -1.0152831567334906 -1.0152831567334903 -0.8691313325072145 -1.5039439785229864 -1.5039439785229856 -1.4696090005676894 -1.4696090005676885
3.8999999999999995 0.25641025659244543 -0.5388948234739944 -0.439714190338789 -1.0144124898848577 -0.9894525758960712 -0.989452575896072 0.7692307697773362 -0.3182267456157406 -0.1757058820371873 -0.17570588203718718 -1.0962408020081815 -1.0162054123180317 -1.016205412318031 -0.937478176119825 -0.9374781761198241 -0.8799691109455563 -1.0162054123180315 -1.0162054123180304 -0.8799691109455561 -1.503507964858272 -1.5035079648582712 -1.473510656114166 -1.4735106561141678
3.999999999999999 0.25000000017763435 -0.5367158171048517 -0.44468161932931627 -1.0124458961326106 -0.990855384858367 -0.9908553848583666 0.750000000532903 -0.3209322328042232 -0.1878256485994878 -0.1878256485994877 -1.0899971232148447 -1.0168138696635678 -1.016813869663566 -0.9426624902339928 -0.9426624902339926 -0.8898768937581583 -1.0168138696635676 -1.016813869663567 -0.8898768937581585 -1.503087860459107 -1.5030878604591065 -1.4769211025491944 -1.4769211025491926
4.1 0.243902439197692 -0.5345995613704613 -0.4492285484720718 -1.0107168568852343 -0.9920707902543386 -0.9920707902543386 0.7317073175930761 -0.3233793672577655 -0.19913474335733228 -0.19913474335733206 -1.0840295288773252 -1.0171580933596642 -1.0171580933596633 -0.9474042696884389 -0.9474042696884376 -0.8989401722077698 -1.0171580933596642 -1.0171580933596642 -0.8989401722077704 -1.502691089257342 -1.502691089257342 -1.4799001873615922 -1.4799001873615922
4.199999999999999 0.23809523826441362 -0.5325528619070792 -0.4533925553807343 -1.0092021114794811 -0.9931230702041595 -0.9931230702041601 0.7142857147932409 -0.32560805354727984 -0.2097019148889745 -0.20970191488897427 -1.078345679942695 -1.0172812483398703 -1.0172812483398688 -0.9517436865039377 -0.9517436865039357 -0.9072356701474753 -1.0172812483398703 -1.0172812483398697 -0.9072356701474762 -1.5023221521128938 -1.5023221521128929 -1.4825005687087462 -1.4825005687087462
4.299999999999999 0.23255813970012498 -0.5305808482796852 -0.45720754103532013 -1.0078794268902682 -0.9940334462333412 -0.994033446233341 0.697674419100375 -0.3276530555892274 -0.21958904039331795 -0.2195890403933174 -1.0729492807245318 -1.0172208947473353 -1.0172208947473351 -0.9557167489296725 -0.9557167489296716 -0.9148323753698497 -1.0172208947473351 -1.0172208947473351 -0.9148323753698484 -1.5019833677260652 -1.501983367726064 -1.4847686093882815 -1.4847686093882828
4.399999999999999 0.22727272743421303 -0.5286872098922484 -0.46070413514584807 -1.0067278762289071 -0.9948204624558221 -0.9948204624558221 0.6818181823026391 -0.3295445992225253 -0.22885192405381938 -0.2288519240538186 -1.067840670983097 -1.0170096722364588 -1.0170096722364579 -0.9593558409881623 -0.9593558409881621 -0.9217924307797459 -1.0170096722364592 -1.0170096722364592 -0.9217924307797464 -1.5016754599758464 -1.5016754599758446 -1.4867451456198633 -1.4867451456198642
4.499999999999999 0.22222222238011938 -0.5268744025367275 -0.46391005038002264 -1.0057280175460002 -0.9955003163520069 -0.9955003163520071 0.6666666671403582 -0.33130889660453733 -0.23754098850019567 -0.23754098850019523 -1.063017358657234 -1.0166758927030526 -1.0166758927030521 -0.9626901714826784 -0.962690171482678 -0.928171907052416 -1.0166758927030526 -1.0166758927030513 -0.9281719070524158 -1.5013980184202298 -1.501398018420229 -1.4884661517132347 -1.4884661517132338
4.599999999999999 0.2173913045022907 -0.525143829704289 -0.4668503928680191 -1.0048619895460837 -0.9960871481040546 -0.9960871481040549 0.652173913506872 -0.3329686056059594 -0.24570187566899215 -0.24570187566899215 -1.0584745002869866 -1.0162440565975628 -1.0162440565975615 -0.9657461507539549 -0.9657461507539546 -0.9340214748814892 -1.0162440565975628 -1.0162440565975612 -0.9340214748814899 -1.5011498550376572 -1.501149855037654 -1.4899633176257978 -1.489963317625796
4.699999999999999 0.21276595759798664 -0.5234960019582243 -0.4695479352250147 -1.0041135407040147 -0.9965932942273629 -0.9965932942273624 0.63829787279396 -0.3345432346195797 -0.25337597063105477 -0.25337597063105444 -1.0542053335647923 -1.0157353049414488 -1.015735304941448 -0.9685477095456095 -0.9685477095456091 -0.9393869919147341 -1.015735304941448 -1.0157353049414475 -0.9393869919147338 -1.500929276924274 -1.5009292769242735 -1.4912645531219826 -1.4912645531219813
4.799999999999999 0.20833333348136193 -0.5219306770707365 -0.47202335732595246 -1.0034680072047337 -0.9970295102573898 -0.9970295102573901 0.6250000004440858 -0.33604950108162146 -0.26060085968387714 -0.2606008596838768 -1.0502015649208256 -1.0151678167855054 -1.015167816785504 -0.9711165712102351 -0.9711165712102331 -0.9443100169317332 -1.0151678167855054 -1.015167816785505 -0.944310016931733 -1.5007342915989903 -1.5007342915989899 -1.4923944296092815 -1.492394429609282
4.899999999999999 0.20408163279806885 -0.5204469831933629 -0.4742954592138335 -1.0029122534326513 -0.997405166472163 -0.9974051664721633 0.6122448983942065 -0.33750165038881264 -0.26741073212687105 -0.26741073212687094 -1.0464537143005406 -1.0145571599940442 -1.0145571599940424 -0.973472486020791 -0.9734724860207901 -0.9488282616866496 -1.0145571599940424 -1.0145571599940424 -0.9488282616866489 -1.5005627588257435 -1.5005627588257417 -1.4933745686379765 -1.4933745686379751
5.0 0.20000000014210745 -0.5190435270107818 -0.47638134981061325 -1.0024345867143754 -0.9977284200132246 -0.9977284200132253 0.6000000004263223 -0.33891174065199947 -0.27383673358760363 -0.2738367335876032 -1.042951419067864 -1.0139166017951569 -1.0139166017951564 -0.9756334344228726 -0.9756334344228718 -0.9529759890755257 -1.0139166017951564 -1.013916601795156 -0.9529759890755255 -1.5004125004430149 -1.5004125004430144 -1.4942239844123093 -1.4942239844123084
5.2 0.19230769244433404 -0.516469704357976 -0.4800554642989126 -1.00167334145986 -0.9982451720572847 -0.9982451720572851 0.5769230773330022 -0.3416445444341799 -0.28564832027151354 -0.28564832027151343 -1.0366391849730139 -1.0125889701831512 -1.0125889701831503 -0.9794345483451395 -0.9794345483451384 -0.9602817689261943 -1.0125889701831499 -1.0125889701831499 -0.9602817689261934 -1.500167342929716 -1.5001673429297155 -1.4955954469822839 -1.4955954469822843
5.4 0.18518518531676612 -0.5141909522573616 -0.4831546734539831 -1.001115566039086 -0.9986260744091158 -0.9986260744091155 0.5555555559502984 -0.3443096981345922 -0.29623487712252494 -0.29623487712252483 -1.0311734865401738 -1.0112547876347597 -1.0112547876347588 -0.9826345943607185 -0.9826345943607183 -0.9664448779290739 -1.0112547876347606 -1.0112547876347597 -0.966444877929073 -1.4999829920262768 -1.499982992026276 -1.496619444868652 -1.496619444868652
5.6000000000000005 0.17857142869831016 -0.5121856219405392 -0.4857698783819972 -1.0007087087087168 -0.99890599534323 -0.9989059953432298 0.5357142860949305 -0.3469478614405065 -0.30576351076988195 -0.3057635107698814 -1.0264622099692615 -1.0099618823204692 -1.0099618823204684 -0.9853293282765948 -0.9853293282765946 -0.9716463862918735 -1.0099618823204692 -1.0099618823204688 -0.9716463862918735 -1.4998458408759925 -1.4998458408759912 -1.4973809818576096 -1.4973809818576092
5.800000000000001 0.17241379322595465 -0.5104303262620421 -0.48797713759485883 -1.0004130742932908 -0.9991110988963638 -0.9991110988963643 0.517241379677864 -0.3495836921611821 -0.31437502706466547 -0.31437502706466536 -1.0224164424219184 -1.0087413387587367 -1.0087413387587363 -0.9875989076694126 -0.9875989076694119 -0.9760375592066081 -1.008741338758739 -1.008741338758738 -0.9760375592066094 -1.4997447091734775 -1.499744709173477 -1.4979451107557042 -1.4979451107557034
6.000000000000001 0.16666666678508948 -0.5089011675256719 -0.48984025525845565 -1.000198973565491 -0.999260948947018 -0.9992609489470184 0.5000000003552685 -0.35223000161685236 -0.3221885798464441 -0.3221885798464441 -1.0189529561624466 -1.0076117074573068 -1.0076117074573063 -0.9895105624098273 -0.9895105624098266 -0.9797451455987114 -1.0076117074573065 -1.0076117074573065 -0.9797451455987105 -1.4996706942781184 -1.4996706942781177 -1.4983613988483129 -1.498361398848313
6.200000000000001 0.16129032269524787 -0.5075746258021678 -0.4914128688129771 -1.0000443757230129 -0.999370122727186 -0.9993701227271855 0.48387096808574365 -0.35489109745749686 -0.32930539261188635 -0.32930539261188635 -1.0159955867872446 -1.0065823376440675 -1.0065823376440668 -0.9911207610831207 -0.9911207610831201 -0.9828756163518242 -1.0065823376440681 -1.006582337644067 -0.9828756163518235 -1.4996168692037832 -1.4996168692037823 -1.4986674408729463 -1.4986674408729452
6.400000000000001 0.1562500001110214 -0.5064281765216202 -0.49274014487448337 -0.999933037368478 -0.9994494440094976 -0.9994494440094979 0.4687500003330642 -0.35756543523813494 -0.3358117609586844 -0.3358117609586843 -1.0134758112572715 -1.0056559934813913 -1.0056559934813907 -0.9924769844697103 -0.9924769844697099 -0.9855185875042245 -1.0056559934813911 -1.005655993481391 -0.9855185875042245 -1.4995779391400057 -1.499577939140005 -1.4988916169784405 -1.4988916169784412
6.600000000000001 0.15151515162280862 -0.5054406940101129 -0.4938601671825724 -0.999853045336945 -0.9995069221356951 -0.9995069221356954 0.45454545486842585 -0.36024768148259584 -0.3417814933611644 -0.3417814933611643 -1.0113327776036498 -1.0048308829368706 -1.00483088293687 -0.9936191884048384 -0.9936191884048371 -0.9877496077278023 -1.0048308829368697 -1.0048308829368697 -0.9877496077278025 -1.4995499135514294 -1.4995499135514283 -1.4990552505281907 -1.4990552505281924
6.800000000000002 0.14705882363390246 -0.5045926887891744 -0.49480508031873094 -0.9997957009365755 -0.9995484641783828 -0.9995484641783824 0.44117647090170736 -0.3629302810401966 -0.34727790951911436 -0.34727790951911425 -1.009512983177101 -1.0041022070974888 -1.0041022070974879 -0.9945810175800489 -0.9945810175800478 -0.9896324454120067 -1.004102207097489 -1.0041022070974888 -0.9896324454120058 -1.499529819156102 -1.4995298191561013 -1.4991742886268495 -1.4991742886268495
7.000000000000002 0.1428571429586481 -0.5038664191751685 -0.4956020375207307 -0.9997546765237479 -0.9995784127600813 -0.99957841276008 0.42857142887594424 -0.3656046145569839 -0.3523554867238228 -0.35235548672382233 -1.0079697480471808 -1.0034633217644222 -1.0034633217644218 -0.9953908168907045 -0.9953908168907036 -0.9912209772344039 -1.0034633217644222 -1.0034633217644218 -0.9912209772344042 -1.4995154614900512 -1.4995154614900508 -1.4992606038826746 -1.4992606038826746
7.200000000000002 0.13888888898757457 -0.5032459110452309 -0.49627398954600965 -0.9997253842613685 -0.9995999504710171 -0.9995999504710169 0.4166666669627237 -0.36826182459485723 -0.3570612234036946 -0.3570612234036945 -1.0066625875172517 -1.0029065898560188 -1.0029065898560185 -0.9960724763106119 -0.9960724763106117 -0.992560755541388 -1.002906589856019 -1.0029065898560183 -0.9925607555413867 -1.4995052336850878 -1.4995052336850865 -1.4993229968884512 -1.4993229968884518
7.400000000000002 0.1351351352311536 -0.5027169132999325 -0.49684034335763194 -0.9997045073770894 -0.9996154027052813 -0.999615402705281 0.40540540569346084 -0.37089338025888186 -0.3614357734467696 -0.36143577344676947 -1.0055565536252928 -1.0024239911122594 -1.0024239911122577 -0.9966461377965263 -0.9966461377965259 -0.9936903142529185 -1.002423991112259 -1.0024239911122588 -0.9936903142529188 -1.499497966962633 -1.4994979669626312 -1.4993679636315542 -1.4993679636315533
7.600000000000002 0.13157894746191273 -0.502266810674094 -0.4973175135313726 -0.9996896542707294 -0.9996264635315948 -0.9996264635315946 0.39473684238573814 -0.3734914404226295 -0.36551439347849213 -0.3655143934784919 -1.004621589655156 -1.0020075444466525 -1.0020075444466516 -0.9971287873803908 -0.9971287873803906 -0.9946422603960413 -1.0020075444466525 -1.0020075444466516 -0.9946422603960424 -1.4994928159805676 -1.4994928159805667 -1.4994002795239947 -1.4994002795239942
7.8000000000000025 0.12820512829622263 -0.5018845103622359 -0.49771938494334045 -0.9996791045771711 -0.9996343635325255 -0.9996343635325255 0.3846153848886679 -0.3760490656048772 -0.369327736743912 -0.369327736743912 -1.0038319231008013 -1.0016495881250769 -1.0016495881250747 -0.9975347516107653 -0.997534751610764 -0.9954441891121737 -1.001649588125075 -1.0016495881250744 -0.9954441891121732 -1.4994891722390915 -1.4994891722390908 -1.4994234413809548 -1.4994234413809548
8.000000000000004 0.1250000000888171 -0.5015603146001975 -0.4980577019383363 -0.9996716235302324 -0.9996399940846755 -0.999639994084676 0.37500000026645125 -0.37856031905717386 -0.37290252069579916 -0.3729025206957987 -1.0031655098871655 -1.0013429539722078 -1.0013429539722074 -0.9978761143283752 -0.9978761143283745 -0.9961194528816484 -1.0013429539722085 -1.0013429539722076 -0.996119452881649 -1.4994865994833184 -1.4994865994833166 -1.4994400001108417 -1.4994400001108417
8.200000000000003 0.12195121959884592 -0.5012857879123142 -0.4983423964583623 -0.9996663267491386 -0.9996439990762362 -0.9996439990762362 0.36585365879653775 -0.38102028919629116 -0.37626209022570134 -0.3762620902257011 -1.0026035345617068 -1.0010810641404106 -1.0010810641404095 -0.9981630671030954 -0.9981630671030948 -0.9966878100248313 -1.0010810641404109 -1.0010810641404102 -0.9966878100248306 -1.4994847860058929 -1.499484786005892 -1.4994518098614187 -1.4994518098614193
8.400000000000002 0.11904761913220675 -0.5010536251123102 -0.49858186535003546 -0.9996625820657068 -0.9996468423723621 -0.9996468423723628 0.3571428573966203 -0.3834250583695165 -0.37942689432737237 -0.37942689432737225 -1.0021299663416494 -1.0008579726154687 -1.000857972615468 -0.9984042043821413 -0.9984042043821406 -0.997165972873221 -1.0008579726154685 -1.0008579726154685 -0.9971659728732225 -1.4994835097277037 -1.4994835097277022 -1.499460213683277 -1.4994602136832775
8.600000000000003 0.11627906985006242 -0.5008575241912508 -0.4987832051873491 -0.9996599384499676 -0.9996488572804525 -0.9996488572804527 0.34883720955018727 -0.3857716370548008 -0.3824148906311534 -0.3824148906311533 -1.0017311682579408 -1.0006683684659616 -1.0006683684659614 -0.9986067724527472 -0.9986067724527468 -0.9975680721616413 -1.0006683684659623 -1.0006683684659623 -0.9975680721616427 -1.499482612814696 -1.499482612814695 -1.4994661812262702 -1.4994661812262706
8.800000000000004 0.11363636371710643 -0.5006920667811053 -0.4989524114014981 -0.9996580746898712 -0.999650282700412 -0.999650282700412 0.3409090911513193 -0.38805787783136625 -0.38524188955100813 -0.3852418895510079 -1.0013955553567238 -1.000507553701902 -1.0005075537019004 -0.9987768796900445 -0.9987768796900438 -0.9979060510688793 -1.000507553701902 -1.000507553701901 -0.9979060510688789 -1.4994819833343367 -1.499481983334336 -1.4994704103879806 -1.4994704103879806
9.000000000000004 0.11111111119005965 -0.5005526078125566 -0.49909454726890023 -0.9996567624253142 -0.9996512894587389 -0.9996512894587387 0.33333333357017897 -0.3902823796340665 -0.38792184763406584 -0.38792184763406584 -1.0011132974295418 -1.0003714053201953 -1.0003714053201946 -0.9989196742251956 -0.9989196742251953 -0.9981899998462092 -1.000371405320195 -1.0003714053201946 -0.9981899998462085 -1.499481542062196 -1.499481542062195 -1.4994734020142217 -1.499473402014222
9.200000000000003 0.10869565225114529 -0.5004351751892829 -0.4992138873315698 -0.9996558395822122 -0.999651999430625 -0.9996519994306259 0.32608695675343585 -0.3924443897637189 -0.39046711799920414 -0.390467117999204 -1.0008760616778323 -1.000256328523015 -1.000256328523014 -0.9990394940989513 -0.9990394940989507 -0.9984284400279069 -1.0002563285230144 -1.0002563285230142 -0.9984284400279064 -1.49948123302836 -1.4994812330283598 -1.4994755145583714 -1.4994755145583716
9.400000000000004 0.10638297879899326 -0.5003363797094046 -0.4993140390629339 -0.9996551913212929 -0.9996524993819117 -0.9996524993819121 0.3191489363969798 -0.39454370873295824 -0.3928886644069633 -0.39288866440696296 -1.000676790863649 -1.0001592060714604 -1.0001592060714595 -0.9991399941197028 -0.9991399941197017 -0.9986285657125826 -1.0001592060714606 -1.0001592060714606 -0.998628565712582 -1.4994810167636274 -1.499481016763627 -1.4994770039116383 -1.4994770039116387
9.600000000000005 0.10416666674068088 -0.5002533350335768 -0.49939804599750115 -0.9996547364031503 -0.9996528509587972 -0.9996528509587974 0.31250000022204266 -0.3965806011773641 -0.3951962444371034 -0.39519624443710283 -1.0005095127461365 -1.0000773471769082 -1.0000773471769082 -0.9992242529752631 -0.9992242529752626 -0.998796448234452 -1.0000773471769087 -1.0000773471769087 -0.9987964482344516 -1.4994808654856628 -1.4994808654856622 -1.4994780523146574 -1.4994780523146571
9.800000000000004 0.10204081639903435 -0.5001835871983161 -0.49946847506958475 -0.9996544174481018 -0.9996530978768373 -0.9996530978768373 0.3061224491971031 -0.39855571466838335 -0.39739856639386417 -0.39739856639386384 -1.000369176900921 -1.0000084381518217 -1.0000084381518193 -0.999294863610245 -0.9992948636102443 -0.9989372096171341 -1.0000084381518195 -1.000008438151819 -0.9989372096171336 -1.4994807596744875 -1.499480759674487 -1.4994787892675587 -1.4994787892675587
10.0 0.10000000007105372 -0.5001250529796918 -0.49952749051841794 -0.9996541939908332 -0.999653271080504 -0.9996532710805048 0.30000000021316114 -0.400470007251932 -0.39950342385819 -0.39950342385818943 -1.00025151534419 -0.9999504961693257 -0.9999504961693246 -0.9993540094388558 -0.9993540094388553 -0.9990551694449457 -0.9999504961693251 -0.9999504961693246 -0.999055169444945 -1.4994806856403922 -1.4994806856403913 -1.4994793066021226 -1.4994793066021233
10.4 0.09615384622216702 -0.5000348318817182 -0.49961828937017694 -0.9996539280481626 -0.9996534773736391 -0.9996534773736397 0.2884615386665011 -0.40412114108557856 -0.40344802303711474 -0.4034480230371144 -1.000070360183399 -0.9998609860078613 -0.9998609860078607 -0.9994449680618986 -0.9994449680618982 -0.9992366771242633 -0.9998609860078607 -0.9998609860078604 -0.9992366771242633 -1.4994805974536267 -1.4994805974536263 -1.4994799233136737 -1.4994799233136749
10.8 0.09259259265838306 -0.49997155809733007 -0.4996818477794248 -0.9996537978838336 -0.9996535782381217 -0.9996535782381224 0.2777777779751492 -0.4075456671098679 -0.4070781008346685 -0.4070781008346685 -0.9999434592638123 -0.9997980628164806 -0.9997980628164804 -0.9995086070857422 -0.9995086070857415 -0.9993637462649414 -0.9997980628164806 -0.9997980628164806 -0.999363746264941 -1.4994805539617921 -1.4994805539617913 -1.4994802251435455 -1.4994802251435473
11.200000000000001 0.08928571434915508 -0.4999272992336037 -0.4997262456296687 -0.9996537342238102 -0.9996536273604356 -0.9996536273604354 0.2678571430474653 -0.4107569737756113 -0.410432989586541 -0.410432989586541 -0.9998547669592572 -0.9997539755970541 -0.9997539755970533 -0.9995530449915562 -0.9995530449915555 -0.9994525170470179 -0.9997539755970546 -0.9997539755970537 -0.9994525170470185 -1.4994805323167122 -1.4994805323167113 -1.4994803722449666 -1.4994803722449663
11.600000000000001 0.08620689661297733 -0.4998964176475307 -0.4997571944920731 -0.9996537030916405 -0.9996536511926112 -0.999653651192611 0.258620689838932 -0.41376917550982123 -0.4135452239067196 -0.41354522390671916 -0.9997929177814668 -0.9997231774441191 -0.9997231774441184 -0.9995840134475136 -0.9995840134475129 -0.999514401924325 -0.9997231774441191 -0.9997231774441182 -0.9995144019243247 -1.4994805214231477 -1.4994805214231473 -1.4994804436503697 -1.49948044365037
12.000000000000002 0.08333333339254474 -0.4998749217706177 -0.49977872265199225 -0.9996536878640476 -0.9996536627102708 -0.9996536627102703 0.25000000017763424 -0.41659643097205 -0.41644199302722407 -0.41644199302722396 -0.9997498837793738 -0.9997017218328815 -0.99970172183288 -0.9996055510406788 -0.9996055510406786 -0.999557451710862 -0.9997017218328815 -0.9997017218328806 -0.9995574517108613 -1.4994805158777686 -1.4994805158777686 -1.4994804781724915 -1.4994804781724915
12.400000000000002 0.08064516134762394 -0.4998599946659727 -0.49979366511520623 -0.9996536804158435 -0.9996536682538578 -0.9996536682538583 0.24193548404287182 -0.41925249759989625 -0.4191462424840918 -0.4191462424840917 -0.9997200088827349 -0.9996868140216932 -0.999686814021693 -0.9996204979730396 -0.9996204979730392 -0.9995873333605148 -0.9996868140216926 -0.9996868140216926 -0.9995873333605136 -1.499480513027528 -1.4994805130275264 -1.4994804947929479 -1.4994804947929483
12.800000000000002 0.0781250000555107 -0.4998496537717332 -0.4998040132546302 -0.9996536767746709 -0.9996536709105295 -0.9996536709105295 0.2343750001665321 -0.42175045834177494 -0.4216775156809722 -0.4216775156809722 -0.9996993170012902 -0.9996764823057418 -0.9996764823057409 -0.999630848195592 -0.9996308481955913 -0.9996080280183348 -0.9996764823057416 -0.9996764823057416 -0.9996080280183357 -1.4994805115530363 -1.499480511553036 -1.4994805027595681 -1.4994805027595681
13.200000000000003 0.07575757581140431 -0.49984250703306854 -0.499811163382862 -0.9996536749968045 -0.9996536721779724 -0.9996536721779729 0.22727272743421292 -0.42410257073387736 -0.4240526012797402 -0.4240526012797401 -0.9996850186200558 -0.9996693399023194 -0.9996693399023183 -0.9996379992788124 -0.9996379992788115 -0.9996223274837283 -0.999669339902319 -0.9996693399023185 -0.999622327483728 -1.4994805107881564 -1.4994805107881553 -1.4994805065607937 -1.4994805065607946
13.600000000000003 0.07352941181695123 -0.4998375791919207 -0.4998160927970015 -0.999653674130386 -0.9996536727798991 -0.9996536727798991 0.22058823545085368 -0.426320200279 -0.4262860350121056 -0.4262860350121054 -0.9996751605658356 -0.9996644140945754 -0.9996644140945743 -0.9996429291232967 -0.999642929123296 -0.9996321859311388 -0.9996644140945747 -0.9996644140945747 -0.9996321859311386 -1.4994805103916702 -1.4994805103916693 -1.4994805083662215 -1.4994805083662222
14.000000000000004 0.07142857147932405 -0.4998341886124661 -0.4998194841007253 -0.9996536737091982 -0.9996536730644935 -0.9996536730644937 0.21428571443797212 -0.42841380971709714 -0.42839049195375883 -0.4283904919537584 -0.9996683782651532 -0.9996610244624107 -0.99966102446241 -0.9996463206174431 -0.9996463206174422 -0.9996389683576565 -0.9996610244624107 -0.9996610244624105 -0.9996389683576574 -1.4994805101868591 -1.4994805101868585 -1.4994805092198908 -1.4994805092198904
14.400000000000004 0.06944444449378728 -0.4998318601685553 -0.499821812875585 -0.9996536735050437 -0.9996536731984719 -0.9996536731984719 0.20833333348136185 -0.4303929835737391 -0.43037709602976415 -0.43037709602976404 -0.9996637208304212 -0.999658696456924 -0.9996586964569231 -0.9996486494748976 -0.9996486494748972 -0.9996436258225735 -0.9996586964569237 -0.9996586964569228 -0.9996436258225735 -1.499480510081622 -1.499480510081622 -1.4994805096217911 -1.499480509621792
14.800000000000004 0.0675675676155768 -0.49983026369885686 -0.49982340949538606 -0.9996536734064169 -0.9996536732612812 -0.9996536732612816 0.20270270284673042 -0.4322664735299251 -0.43225566660689896 -0.43225566660689885 -0.9996605276303666 -0.9996571001888493 -0.9996571001888491 -0.9996502461297231 -0.9996502461297213 -0.9996468190229651 -0.9996571001888502 -0.9996571001888502 -0.9996468190229651 -1.4994805100279054 -1.499480510027905 -1.4994805098102102 -1.4994805098102102
15.200000000000005 0.06578947373095637 -0.49982917053999254 -0.49982450272182666 -0.9996536733589481 -0.9996536732905981 -0.9996536732905983 0.19736842119286907 -0.4340422548311 -0.434034916890041 -0.43403491689004065 -0.9996583411890472 -0.9996560071221243 -0.9996560071221241 -0.9996513393706197 -0.9996513393706188 -0.9996490054579639 -0.9996560071221239 -0.9996560071221237 -0.9996490054579628 -1.4994805100006832 -1.499480510000682 -1.4994805098981598 -1.499480509898159
15.600000000000005 0.06410256414811132 -0.49982842284891804 -0.49982525044309556 -0.9996536733362019 -0.9996536733042164 -0.9996536733042166 0.19230769244433396 -0.4357275873431369 -0.4357226150558666 -0.4357226150558664 -0.9996568457486142 -0.9996552594728799 -0.9996552594728786 -0.999652087097657 -0.9996520870976561 -0.9996505008924578 -0.9996552594728795 -0.999655259472879 -0.9996505008924571 -1.499480509986989 -1.499480509986989 -1.4994805099390118 -1.4994805099390116
16.000000000000007 0.06250000004440855 -0.49982791199321924 -0.499825761312181 -0.999653673325361 -0.9996536733105076 -0.9996536733105076 0.18750000013322562 -0.4373290772160545 -0.43732571629599126 -0.43732571629599115 -0.9996558240098985 -0.9996547486360416 -0.9996547486360414 -0.9996525979689486 -0.9996525979689472 -0.9996515226270644 -0.9996547486360419 -0.999654748636041 -0.9996515226270646 -1.4994805099801654 -1.499480509980165 -1.499480509957886 -1.4994805099578856
16.400000000000006 0.06097560979942296 -0.499827563383042 -0.4998261099282425 -0.9996536733202273 -0.9996536733133929 -0.9996536733133934 0.18292682939826888 -0.4388527366925341 -0.43885047193444715 -0.43885047193444704 -0.9996551267768272 -0.9996544000343037 -0.9996544000343028 -0.9996529465858037 -0.9996529465858033 -0.9996522198576341 -0.9996544000343037 -0.9996544000343035 -0.9996522198576345 -1.4994805099767952 -1.4994805099767936 -1.499480509966542 -1.4994805099665438
16.800000000000004 0.059523809566103376 -0.4998273258783471 -0.4998263474355009 -0.9996536733178162 -0.999653673314706 -0.9996536733147062 0.17857142869831014 -0.4403040406300235 -0.44030252031968353 -0.4403025203196833 -0.9996546517615627 -0.99965416253335 -0.9996541625333494 -0.9996531840933206 -0.9996531840933197 -0.999652694871482 -0.9996541625333503 -0.9996541625333492 -0.9996526948714818 -1.499480509975146 -1.4994805099751445 -1.499480509970479 -1.4994805099704798
17.200000000000006 0.05813953492503121 -0.49982716443592623 -0.49982650887902613 -0.9996536733166937 -0.9996536733152964 -0.9996536733152962 0.17441860477509363 -0.44168797897386647 -0.44168696311108935 -0.44168696311108924 -0.9996543288740326 -0.9996540010925709 -0.9996540010925697 -0.9996533455369149 -0.9996533455369147 -0.9996530177582498 -0.99965400109257 -0.9996540010925695 -0.9996530177582493 -1.4994805099743482 -1.499480509974347 -1.4994805099722508 -1.4994805099722504
17.60000000000001 0.05681818185855322 -0.49982705503687513 -0.4998266182785485 -0.9996536733161784 -0.9996536733155587 -0.9996536733155595 0.17045454557565964 -0.4430091048524004 -0.44300842977227073 -0.4430084297722705 -0.999654110074714 -0.9996538916942324 -0.9996538916942319 -0.9996534549364475 -0.9996534549364466 -0.9996532365571766 -0.9996538916942324 -0.9996538916942321 -0.9996532365571769 -1.4994805099739683 -1.4994805099739676 -1.4994805099730395 -1.4994805099730395
18.000000000000007 0.055555555595029824 -0.49982698120637054 -0.49982669210924996 -0.9996536733159429 -0.9996536733156727 -0.9996536733156736 0.16666666678508948 -0.4442715782463401 -0.44427113247089234 -0.444271132470892 -0.9996539624131621 -0.9996538178640332 -0.9996538178640327 -0.9996535287671448 -0.9996535287671443 -0.9996533842185328 -0.999653817864033 -0.9996538178640327 -0.9996533842185328 -1.499480509973789 -1.4994805099737887 -1.499480509973383 -1.4994805099733841
18.400000000000006 0.054347826125572644 -0.4998269316353464 -0.4998267416803567 -0.9996536733158387 -0.999653673315723 -0.9996536733157236 0.16304347837671793 -0.4454792053654487 -0.4454789131156507 -0.44547891311565035 -0.999653863270873 -0.9996537682931373 -0.9996537682931369 -0.999653578338246 -0.9996535783382458 -0.999653483360727 -0.9996537682931382 -0.9996537682931378 -0.9996534833607277 -1.499480509973707 -1.4994805099737067 -1.499480509973533 -1.499480509973533
18.800000000000008 0.05319148939949663 -0.49982689855818524 -0.4998267747575523 -0.9996536733158031 -0.9996536733157361 -0.9996536733157363 0.1595744681984899 -0.4466354739770121 -0.44663528389903573 -0.4466352838990354 -0.9996537971164634 -0.9996537352160184 -0.9996537352160177 -0.9996536114154444 -0.9996536114154428 -0.9996535495151082 -0.9996537352160184 -0.999653735216018 -0.9996535495151084 -1.499480509973671 -1.4994805099736708 -1.4994805099735702 -1.4994805099735706
19.20000000000001 0.05208333337034044 -0.49982687664559966 -0.49982679667014984 -0.999653673315776 -0.999653673315749 -0.999653673315749 0.15625000011102133 -0.4477435849933935 -0.44774346243459784 -0.4477434624345977 -0.9996537532912367 -0.9996537133034605 -0.9996537133034603 -0.9996536333280347 -0.9996536333280331 -0.9996535933403013 -0.9996537133034601 -0.9996537133034592 -0.9996535933403009 -1.4994805099736517 -1.4994805099736506 -1.4994805099736102 -1.4994805099736097
19.60000000000001 0.05102040819951718 -0.4998268622471415 -0.4998268110686141 -0.9996536733157659 -0.9996536733157566 -0.9996536733157555 0.15306122459855154 -0.4488064806539792 -0.4488064023605489 -0.4488064023605488 -0.9996537244942979 -0.9996536989050141 -0.9996536989050134 -0.999653647726496 -0.9996536477264953 -0.9996536221372286 -0.9996536989050141 -0.9996536989050139 -0.9996536221372291 -1.4994805099736448 -1.499480509973643 -1.4994805099736261 -1.4994805099736297
20.000000000000007 0.050000000035526834 -0.49982685287080597 -0.4998268204449512 -0.9996536733157612 -0.9996536733157572 -0.9996536733157572 0.15000000010658052 -0.4498268696406438 -0.4498268201132053 -0.4498268201132051 -0.9996537057416187 -0.9996536895286835 -0.999653689528683 -0.9996536571028326 -0.9996536571028322 -0.9996536408899029 -0.9996536895286844 -0.9996536895286837 -0.9996536408899038 -1.499480509973643 -1.499480509973641 -1.4994805099736341 -1.499480509973635


==> anc/data/hydrogen_basis3.data <==
0.5 2.0000000014210744 0.33271697393466293 1.4954498054496574 -0.45443081237758465 0.22265279401037508 0.22265279401037907 6.0000000042632236 2.933575709880304 4.886212053302784 4.886212053302787 0.9117789416438722 2.362658520499286 2.36265852049958 2.424969889667483 2.4443230585770577 2.444323058577436 2.362658520499396 2.3626585204994575 2.4249698896674805 0.8016424257801367 0.8016424257807291 0.8106452529295058 2.132660041747961
0.6 1.666666667850895 0.04646636640962054 1.1537713544991925 -0.7141144543818887 -0.0698300414673867 -0.06983004146737559 5.000000003552685 2.058413299834088 3.876276232957899 3.8762762329579057 0.1334038800669548 1.4774470216979338 1.477447021697948 1.5635431455243567 1.5669300910364297 1.5669300910364488 1.4774470216979196 1.4774470216979592 1.5635431455243531 0.018187395304489762 0.018187395304749998 0.04477692933422883 1.2429250291359581
0.7 1.4285714295864815 -0.14423406902041536 0.905981275065348 -0.879142994812318 -0.2679497195787195 -0.26794971957871505 4.285714288759445 1.4688365761495854 3.153115595103455 3.1531155951034577 -0.36257243281527884 0.8769479876312789 0.8769479876313007 0.9750009278577192 0.9750009278577507 0.9883277100022552 0.8769479876312949 0.876947987631302 0.9883277100022547 -0.4837612560974067 -0.4837612560929463 -0.4382718999723343 0.6372082236270264
0.7999999999999999 1.2500000008881713 -0.27601575490402475 0.7165855005939012 -0.9865744866767838 -0.4083363845528516 -0.4083363845528525 3.750000002664514 1.0545018282111878 2.610185018682464 2.610185018682466 -0.6884995378548426 0.4512825736813664 0.45128257368137437 0.5582870374730953 0.5582870374730966 0.5887944220076218 0.45128257368137215 0.4512825736813748 0.5887944220076178 -0.8164670295626673 -0.8164670295621974 -0.7509623023506329 0.20570416147974013
0.8999999999999999 1.1111111119005967 -0.36935404533270333 0.5660354536413519 -1.057116351471701 -0.511434838474478 -0.5114348384744798 3.3333333357017905 0.7536806153496238 2.188298039103917 2.1882980391039184 -0.9071812917171256 0.13918020649096574 0.1391802064910106 0.25514353937742396 0.25514353937747947 0.3030959356028813 0.13918020649098795 0.1391802064909906 0.30309593560288084 -1.04262571787456 -1.0426257178726752 -0.9561452247718458 -0.11277900565306487
0.9999999999999999 1.0000000007105374 -0.4365464048487464 0.4427474785409726 -1.1031538786756752 -0.5894851700503905 -0.58948517005039 3.000000002131612 0.5294275796409305 1.8518683067009227 1.8518683067009232 -1.055872256968402 -0.09589598205222005 -0.09589598205217476 0.028693492875271787 0.028693492875317084 0.09424003665977576 -0.0958959820521974 -0.09589598205219385 0.09424003665977976 -1.1993805025811932 -1.199380502581116 -1.0910631404043372 -0.35470679652443726
1.0999999999999999 0.909090909736852 -0.4853868137597015 0.33943324077207493 -1.13247547983205 -0.6502017826851341 -0.6502017826851336 2.727272729210556 0.3585753242068832 1.5781216281960517 1.5781216281960524 -1.1575417789036795 -0.2768034348998083 -0.2768034348998043 -0.1441860402931252 -0.14418604029312254 -0.06094416755830201 -0.27680343489980874 -0.27680343489980697 -0.06094416755830201 -1.3096021465934236 -1.3096021465929075 -1.1786596463393293 -0.5428827302283366
1.1999999999999997 0.8333333339254477 -0.5210281482573834 0.25125313935023696 -1.150172123522759 -0.6986372450637238 -0.6986372450637236 2.500000001776343 0.22606744328167894 1.3516971677229932 1.3516971677229952 -1.2267878758602278 -0.418432717530945 -0.41843271753094147 -0.2785472143118186 -0.27854721431181284 -0.17750609700451347 -0.418432717530941 -0.41843271753094013 -0.1775060970045148 -1.3878115080557025 -1.3878115080556026 -1.2335308269061325 -0.692160935464377
1.2999999999999998 0.7692307697773363 -0.5469924326180072 0.17486179587904205 -1.1596713457173098 -0.7381850734345284 -0.7381850734345282 2.3076923093320088 0.12181192933224771 1.161782218803402 1.1617822188034024 -1.2731535584059963 -0.5308584217348682 -0.5308584217348629 -0.3845285596061059 -0.38452855960609833 -0.2655367549933181 -0.5308584217348642 -0.5308584217348624 -0.26553675499331897 -1.443494504449589 -1.4434945044491125 -1.2652502879439886 -0.8125846103313292
1.4 0.7142857147932408 -0.5657519307039148 0.10790664579278963 -1.1633356227989817 -0.7711512776993431 -0.7711512776993424 2.1428571443797226 0.038845617426504386 1.0005475868808067 1.0005475868808076 -1.3030573085926136 -0.6211200501469039 -0.6211200501469007 -0.46917941516583417 -0.46917941516583106 -0.3320055759819218 -0.6211200501469034 -0.6211200501468999 -0.3320055759819218 -1.4830213807561288 -1.4830213807559778 -1.2802894485039196 -0.9111496844328855
1.4999999999999998 0.6666666671403582 -0.5790814885750343 0.048721295882781734 -1.162828184020357 -0.7991101885593267 -0.7991101885593271 2.0000000014210744 -0.027772285781940464 0.8622379083727447 0.8622379083727458 -1.3209437445791719 -0.6942524930415379 -0.6942524930415317 -0.537537750667811 -0.5375377506678047 -0.38186144245233367 -0.6942524930415304 -0.694252493041529 -0.3818614424523319 -1.510783774169811 -1.5107837741693824 -1.2831530262689372 -0.9928269284524096
1.5999999999999996 0.6250000004440858 -0.5882808774757432 -0.00390098657760396 -1.1593443510636665 -0.8231455349376321 -0.823145534937633 1.8750000013322572 -0.08164221331626664 0.7425674674998104 0.7425674674998108 -1.32997932988785 -0.7539244595385275 -0.7539244595385226 -0.5932879274358458 -0.5932879274358431 -0.4187077948912161 -0.7539244595385226 -0.7539244595385217 -0.418707794891217 -1.5298842315449892 -1.5298842315443715 -1.2770610407191294 -1.0612055601018253
1.6999999999999997 0.5882352945356101 -0.594318718763236 -0.05087258552018592 -1.1537598714188206 -0.8440170241918684 -0.8440170241918673 1.7647058836068306 -0.1254515138398684 0.6382828706849901 0.638282870684991 -1.3324769376188463 -0.802864829507707 -0.8028648295077057 -0.6391805191588382 -0.6391805191588276 -0.44522321508231766 -0.8028648295077025 -0.8028648295077012 -0.44522321508232165 -1.5425639408999476 -1.5425639408979275 -1.2643626820869138 -1.1189307087365368
1.7999999999999998 0.5555555559502984 -0.5979273026164794 -0.09291782210631905 -1.1467267635367935 -0.8622720618283942 -0.8622720618283933 1.6666666678508952 -0.16124627908401612 0.5468547288199446 0.546854728819947 -1.3301582797757083 -0.8431509115352913 -0.843150911535286 -0.6773079112075644 -0.6773079112075582 -0.46342692715820366 -0.8431509115352895 -0.8431509115352878 -0.46342692715820455 -1.5504726670248443 -1.5504726670200668 -1.2467910774092767 -1.1680005524448878
1.8999999999999997 0.5263157898476511 -0.5996662145536031 -0.13063464618209897 -1.1387360811901377 -0.8783182383122987 -0.8783182383122985 1.5789473695429534 -0.19060773190227698 0.466272435189127 0.466272435189129 -1.3243200515362314 -0.8763977428211263 -0.8763977428211231 -0.7092862683019314 -0.709286268301919 -0.47484904043031406 -0.8763977428211187 -0.8763977428211156 -0.4748490404303136 -1.5548420229713664 -1.5548420229600408 -1.2256244099972133 -1.209960303958245
1.9999999999999996 0.5000000003552687 -0.5999661128641514 -0.16452952921150243 -1.1301600398842337 -0.8924695885047322 -0.8924695885047309 1.500000001065806 -0.2147699697214407 0.3949100626638211 0.394910062663822 -1.3159432845606496 -0.9038807418448247 -0.9038807418448167 -0.7363766424143403 -0.7363766424143363 -0.4806422773067176 -0.9038807418448171 -0.9038807418448087 -0.4806422773067176 -1.5565998003388377 -1.5565998003364183 -1.2460268243890464 -1.2460268243972088
2.0999999999999996 0.47619047652882723 -0.5991598581434385 -0.19503815813748976 -1.1212813237107515 -0.9049760543294354 -0.9049760543294341 1.4285714295864818 -0.2347016237237174 0.33143618959836285 0.33143618959836396 -1.3057691505612645 -0.9266172840817193 -0.9266172840817117 -0.7595679429789914 -0.759567942978983 -0.4816582967661889 -0.9266172840817104 -0.9266172840817091 -0.48165829676619154 -1.5564484859444847 -1.5564484859427852 -1.2771708123217067 -1.2771708123298815
2.1999999999999997 0.454545454868426 -0.5975054943308329 -0.2225387969361583 -1.1123143328910128 -0.9160423621468223 -0.9160423621468214 1.363636364605278 -0.2511651832037818 0.27475021956651546 0.2747502195665159 -1.2943545609954303 -0.9454240053448522 -0.9454240053448482 -0.7796366405933775 -0.7796366405933703 -0.4785042059398861 -0.9454240053448433 -0.9454240053448424 -0.4785042059398754 -1.554921569528449 -1.5549215695281031 -1.3041738618978354 -1.3041738619258259
2.3 0.4347826090045813 -0.5952038256633768 -0.24736167602679282 -1.1034211662324926 -0.9258402466240002 -0.9258402466239962 1.3043478270137439 -0.26476234803491616 0.22393537492049043 0.22393537492049043 -1.2821150656420268 -0.9609595242874127 -0.9609595242874109 -0.7971922029099388 -0.7971922029099219 -0.4942777057529326 -0.9609595242874132 -0.9609595242874114 -0.4942777057529322 -1.5524253670714951 -1.5524253670710488 -1.3276701153659454 -1.3276701153746273
2.3999999999999995 0.41666666696272386 -0.5924122143038575 -0.26979606735536293 -1.094723924724283 -0.9345164896033387 -0.9345164896033298 1.2500000008881715 -0.2759705083142061 0.1782229012099079 0.1782229012099088 -1.26935924925692 -0.9737578666711191 -0.973757866671112 -0.8127133243555085 -0.8127133243554978 -0.5403372545912621 -0.9737578666711093 -0.9737578666711084 -0.5403372545912701 -1.5492707220672426 -1.5492707220672097 -1.3481777769358485 -1.34817777694752
2.4999999999999996 0.4000000002842149 -0.5892555180713036 -0.29009592874134216 -1.086314224570939 -0.9421983253671259 -0.9421983253671183 1.2000000008526446 -0.2851733556900711 0.13696426070378376 0.13696426070378487 -1.2563169803004544 -0.984255452950199 -0.9842554529501906 -0.826577473744704 -0.8265774737446929 -0.5817110584253771 -0.984255452950187 -0.9842554529501795 -0.5817110584253753 -1.545697123103319 -1.5456971231029615 -1.366123463390123 -1.3661234633941344
2.5999999999999996 0.38461538488866814 -0.585834650481134 -0.3084846186337527 -1.0782604386334378 -0.9489971843048219 -0.948997184304817 1.1538461546660044 -0.29268703806651675 0.09960926098958933 0.09960926098959022 -1.2431627200001507 -0.9928131633343196 -0.9928131633343098 -0.8390846599290696 -0.8390846599290616 -0.6189600929043884 -0.9928131633343107 -0.9928131633343102 -0.6189600929043839 -1.541890798035377 -1.5418907980345973 -1.3818612165456126 -1.3818612165485733
2.6999999999999993 0.3703703706335324 -0.5822330017826043 -0.3251589616116989 -1.0706130208171445 -0.9550113772854447 -0.9550113772854398 1.1111111119005974 -0.2987818858280529 0.06568871517247432 0.06568871517247521 -1.2300342449332993 -0.9997341539990501 -0.9997341539990394 -0.8504754632703384 -0.8504754632703309 -0.6525638097735547 -0.9997341539990434 -0.9997341539990421 -0.6525638097735529 -1.5379978302484325 -1.5379978302475332 -1.3956873847724451 -1.395687384773506
2.7999999999999994 0.35714285739662044 -0.5785208841604836 -0.3402928071915541 -1.0634082281249913 -0.9603280891446064 -0.9603280891446007 1.0714285721898613 -0.3036987165439802 0.03480061667882195 0.03480061667882306 -1.2170465307705713 -1.0052775773606148 -1.0052775773606082 -0.8609433800483866 -0.8609433800483786 -0.6829340283063798 -1.0052775773606113 -1.0052775773606055 -0.6829340283063781 -1.5341331333569923 -1.5341331333564363 -1.4078522104771953 -1.4078522104852507
2.8999999999999995 0.3448275864519094 -0.574758233326397 -0.3540401442513425 -1.0566705812591886 -0.965024906666742 -0.9650249066667353 1.0344827593557284 -0.30765851665467125 0.0065990551456429625 0.0065990551456434066 -1.204300398190018 -1.009668206939102 -1.0096682069390865 -0.870642295219328 -0.8706422952193251 -0.7104263487778584 -1.0096682069390897 -1.0096682069390892 -0.7104263487778566 -1.530386145038358 -1.530386145037413 -1.4185687436069199 -1.4185687436092833
2.9999999999999996 0.3333333335701791 -0.5709959496121557 -0.36653779667306124 -1.0504144431176612 -0.9691710230162811 -0.969171023016274 1.0000000007105372 -0.31086520754003133 -0.019214732346183316 -0.019214732346182872 -1.1918860087540846 -1.0131022388391326 -1.0131022388391202 -0.879690899083255 -0.8796908990832508 -0.7353495177665168 -1.0131022388391264 -1.013102238839125 -0.7353495177665141 -1.5268242459525772 -1.5268242459437922 -1.42801959968653 -1.4280195996932947
3.0999999999999996 0.32258064539049586 -0.5672763928390974 -0.3779077188539574 -1.044645097505695 -0.9728282128837635 -0.9728282128837586 0.9677419361714877 -0.3135029054262498 -0.04289965044572008 -0.04289965044571897 -1.1798822549270769 -1.0157500941559774 -1.0157500941559676 -0.8881762972444033 -0.8881762972443995 -0.7579730697488828 -1.0157500941559747 -1.0157500941559703 -0.7579730697488761 -1.5234949930784705 -1.523494993074939 -1.436362052796191 -1.4363620527970808
3.1999999999999993 0.3125000002220429 -0.5636335651276814 -0.3882589189517695 -1.0393596521549084 -0.9760516434754902 -0.9760516434754831 0.9375000006661286 -0.3157306056798387 -0.06468074226042375 -0.06468074226042264 -1.1683539723359324 -1.0177575248827884 -1.0177575248827786 -0.8961584949456013 -0.8961584949456002 -0.778533515034498 -1.017757524882783 -1.0177575248827821 -0.7785335150344966 -1.5204281186405613 -1.5204281186356563 -1.4437319326360742 -1.4437319326364002
3.2999999999999994 0.3030303032456173 -0.5600933988059438 -0.3976890518837004 -1.0345479797424586 -0.9788905660510893 -0.9788905660510835 0.9090909097368518 -0.31767758118564493 -0.08475417075668346 -0.08475417075668334 -1.1573491371684257 -1.0192463909502 -1.0192463909501905 -0.9036762026081508 -0.9036762026081488 -0.7972393177264807 -1.0192463909501976 -1.0192463909501954 -0.7972393177264785 -1.5176378737218512 -1.5176378737169454 -1.4502467301463942 -1.4502467301473392
3.3999999999999995 0.29411764726780504 -0.5566743644273056 -0.4062857355951733 -1.030193784486468 -0.9813889174582386 -0.9813889174582329 0.8823529418034153 -0.3194417717374851 -0.10329139193415193 -0.10329139193415104 -1.1468976337075882 -1.0203160665144833 -1.0203160665144744 -0.91075330436831 -0.9107533043683089 -0.8142748917677123 -1.0203160665144813 -1.0203160665144806 -0.8142748917677092 -1.5151258404877037 -1.5151258404839578 -1.4560081996477212 -1.456008199652163
3.499999999999999 0.2857142859172964 -0.5533884138542987 -0.4141276490338125 -1.0262757800657987 -0.9835858507444947 -0.9835858507444902 0.8571428577518894 -0.32109174349642866 -0.12044267616364568 -0.12044267616364535 -1.1370121454822943 -1.0210457951688923 -1.0210457951688807 -0.9174049121052981 -0.9174049121052925 -0.8298038266484256 -1.021045795168886 -1.0210457951688834 -0.8298038266484211 -1.512883993506607 -1.512883993506404 -1.4611046169124486 -1.4611046169137947
3.599999999999999 0.27777777797514924 -0.5502421420248018 -0.42128546769211195 -1.0227689089060137 -0.9855162082670298 -0.9855162082670276 0.8333333339254478 -0.32267137292251546 -0.13634009841837458 -0.13634009841837436 -1.1276907977170296 -1.0214977784605181 -1.0214977784605075 -0.923642170458365 -0.9236421704583602 -0.8439715308959315 -1.0214977784605117 -1.0214977784605093 -0.8439715308959204 -1.510897661453268 -1.51089766145288 -1.4656127554137237 -1.4656127554153184
3.6999999999999993 0.2702702704623074 -0.5472380065768392 -0.4278226837389925 -1.0196455214661697 -0.987210948342119 -0.9872109483421123 0.8108108113869222 -0.32420579266133587 -0.15110009191523788 -0.15110009191523777 -1.1189207126267338 -1.0217205343138236 -1.021720534313813 -0.9294755010189529 -0.9294755010189476 -0.8569074498328412 -1.0217205343138174 -1.0217205343138152 -0.8569074498328325 -1.5091480971073028 -1.509148097104351 -1.4695995973444713 -1.4695995973518015
3.7999999999999994 0.2631578949238256 -0.5443754656465214 -0.4337963451151571 -1.016876450646323 -0.9886975352016443 -0.9886975352016403 0.7894736847714767 -0.325707264429012 -0.16482563858879784 -0.16482563858879762 -1.1106816410710356 -1.0217520817383174 -1.0217520817383057 -0.9349164205474234 -0.9349164205474179 -0.8687269767990438 -1.0217520817383128 -1.0217520817383121 -0.8687269767990433 -1.5076145066508368 -1.5076145066503568 -1.4731237904012608 -1.4731237904029684
3.8999999999999995 0.25641025659244543 -0.5416519456133166 -0.4392577344322762 -1.0144319425792818 -0.9900003001617649 -0.9900003001617587 0.7692307697773362 -0.32718014014216057 -0.17760815197827018 -0.17760815197826996 -1.1029491013540909 -1.0216226669406818 -1.021622666940672 -0.9399782935600882 -0.9399782935600858 -0.8795331388155676 -1.021622666940675 -1.0216226669406747 -0.8795331388155581 -1.5062755272595585 -1.5062755272592099 -1.4762368730290827 -1.4762368730306406
3.999999999999999 0.25000000017763435 -0.5390636035481147 -0.44425299671937934 -1.0122824286730352 -0.9911407789743993 -0.9911407789743927 0.750000000532903 -0.32862458782828474 -0.18952909361571224 -0.1895290936157118 -1.0956967719278587 -1.0213569208731486 -1.0213569208731337 -0.9446764103936638 -0.9446764103936627 -0.8894181037292048 -1.0213569208731412 -1.0213569208731403 -0.8894181037291959 -1.5051102287362021 -1.5051102287308025 -1.4789843012708808 -1.4789843012713924
4.1 0.243902439197692 -0.5366058886349596 -0.4488237167795404 -1.0103991400471959 -0.9921380269224402 -0.9921380269224358 0.7317073175930761 -0.33003911798557073 -0.20066135363034165 -0.20066135363034132 -1.0888981242205302 -1.020975464631571 -1.0209754646315607 -0.9490277066572202 -0.9490277066572151 -0.8984645302850488 -1.0209754646315652 -1.0209754646315647 -0.8984645302850428 -1.5040987472228284 -1.5040987472227516 -1.4814063115729703 -1.481406311574009
4.199999999999999 0.23809523826441362 -0.5342739295471862 -0.45300744280138805 -1.0087545747134847 -0.9930089103638976 -0.9930089103638927 0.7142857147932409 -0.3314221252091152 -0.2110704203330107 -0.2110704203330105 -1.0825274134738163 -1.0204960450252343 -1.0204960450252214 -0.953050335922317 -0.9530503359223117 -0.906746767222232 -1.0204960450252287 -1.020496045025227 -0.9067467672222254 -1.5032226542309624 -1.5032226542306208 -1.483538648672988 -1.4835386486737492
4.299999999999999 0.23255813970012498 -0.5320627836532431 -0.45683815247834714 -1.007322832265164 -0.993768371933902 -0.9937683719338949 0.697674419100375 -0.33277270748962584 -0.2208153613797309 -0.22081536137973 -1.0765601903902264 -1.0199343027825611 -1.0199343027825511 -0.9567632172752738 -0.9567632172752707 -0.9143319018369609 -1.0199343027825556 -1.0199343027825554 -0.9143319018369502 -1.5024651428357374 -1.502465142835613 -1.4854131795323067 -1.4854131795333365
4.399999999999999 0.22727272743421303 -0.5299675838737022 -0.4603466600497901 -1.006079832714569 -0.9944296667052721 -0.9944296667052663 0.6818181823026391 -0.3340910014141044 -0.2299496393298286 -0.22994963932982793 -1.0709734895981247 -1.0193042702251112 -1.019304270225109 -0.9601856169759416 -0.9601856169759323 -0.9212806600505811 -1.0193042702251076 -1.0193042702251054 -0.9212806600505729 -1.5018110894881822 -1.5018110894879397 -1.487058407932385 -1.4870584079322549
4.499999999999999 0.22222222238011938 -0.5279836143299573 -0.46356096596183893 -1.0050034368569027 -0.9950045679593706 -0.9950045679593653 0.6666666671403582 -0.33537822001170714 -0.23852178538113677 -0.23852178538113622 -1.0657458215106148 -1.0186186791141494 -1.0186186791141405 -0.9633367870816553 -0.9633367870816502 -0.9276481655177032 -1.0186186791141445 -1.0186186791141432 -0.9276481655176952 -1.5012470312303994 -1.5012470312299482 -1.488499900990206 -1.4884999009899627
4.599999999999999 0.2173913045022907 -0.5261063395935769 -0.46650655399835717 -1.004073485699081 -0.99550354317974 -0.9955035431797338 0.652173913506872 -0.33663652633767993 -0.24657595545195998 -0.24657595545195954 -1.0608570599944713 -1.0178891414410711 -1.0178891414410585 -0.9662356659159137 -0.966235665915913 -0.933484571529503 -1.0178891414410651 -1.0178891414410627 -0.933484571529495 -1.5007610858686011 -1.5007610858683231 -1.4897606383719169 -1.4897606383719444
4.699999999999999 0.21276595759798664 -0.5243314060634394 -0.4692066429480768 -1.0032717761320205 -0.995935902781116 -0.9959359027811107 0.63829787279396 -0.33786883092338316 -0.2541523918706541 -0.25415239187065386 -1.0562882879569404 -1.0171262499403806 -1.0171262499403735 -0.9689006379890058 -0.9689006379890043 -0.9388355841557509 -1.0171262499403788 -1.0171262499403766 -0.9388355841557444 -1.5003428353833934 -1.5003428353830874 -1.4908612958525458 -1.4908612958524419
4.799999999999999 0.20833333348136193 -0.5226546285541896 -0.4716824008469671 -1.0025819890488037 -0.9963099254418875 -0.9963099254418941 0.6250000004440858 -0.3390785676119946 -0.2612878116414996 -0.2612878116414994 -1.0520216392837782 -1.0163396320373574 -1.0163396320373486 -0.9713493487743171 -0.97134934877431 -0.9437428971539029 -1.0163396320373552 -1.016339632037349 -0.9437428971538994 -1.499983188537358 -1.4999831885349901 -1.4918204758354876 -1.4918204758356737
4.899999999999999 0.20408163279806885 -0.5210719708208416 -0.4739531296673975 -1.0019895845020301 -0.9966329645142038 -0.9966329645141976 0.6122448983942065 -0.34026947898694915 -0.2680157389489596 -0.26801573894895925 -1.0480401584432735 -1.0155379806403593 -1.0155379806403526 -0.9735985693141628 -0.9735985693141537 -0.9482445586409592 -1.0155379806403544 -1.0155379806403535 -0.9482445586409577 -1.4996742355337571 -1.4996742355319164 -1.4926548974878764 -1.4926548974877871
5.0 0.20000000014210745 -0.5195795254404727 -0.47603642734836554 -1.0014816763705556 -0.9969115398798261 -0.996911539879819 0.6000000004263223 -0.3414454273233348 -0.27436679580580914 -0.2743667958058086 -1.044327687368963 -1.014729077191454 -1.0147290771914448 -0.9756641054663097 -0.975664105466307 -0.9523752870224212 -1.014729077191451 -1.0147290771914474 -0.9523752870224135 -1.4994091047177256 -1.4994091047164129 -1.4933795580662363 -1.4933795580662736
5.2 0.19230769244433404 -0.5168501835348842 -0.47970345701153233 -1.0006752566338872 -0.9973576900241001 -0.9973576900240932 0.5769230773330022 -0.34376757260239577 -0.28604780503221383 -0.2860478050322137 -1.0376486535561105 -1.0131162366621371 -1.0131162366621247 -0.9793022456660722 -0.9793022456660668 -0.9596478175798099 -1.013116236662135 -1.01311623666213 -0.9596478175798054 -1.4989872225017735 -1.4989872225013885 -1.494551815521611 -1.4945518155221675
5.4 0.18518518531676612 -0.5144373420706281 -0.48279539084237943 -1.0000875298652012 -0.9976867615954208 -0.9976867615954141 0.5555555559502984 -0.3460731260976967 -0.2965270366093117 -0.29652703660931123 -1.031868667602927 -1.0115462382536116 -1.0115462382536018 -0.982369733199712 -0.9823697331997047 -0.96578163303228 -1.0115462382536098 -1.011546238253604 -0.9657816330322778 -1.4986785846542037 -1.498678584641937 -1.495427913153867 -1.4954279131546677
5.6000000000000005 0.17857142869831016 -0.5123130621695953 -0.4854049745551599 -0.9996611802291262 -0.9979283061598916 -0.997928306159886 0.5357142860949305 -0.3483852376746698 -0.30596861510629103 -0.3059686151062909 -1.0268815812526362 -1.0100519311033 -1.0100519311032867 -0.9849567071693911 -0.9849567071693851 -0.9709601835424636 -1.0100519311032996 -1.0100519311032947 -0.9709601835424609 -1.498453750801807 -1.49845375080129 -1.496079093266495 -1.4960790932668142
5.800000000000001 0.17241379322595465 -0.510450654176671 -0.4876090502357604 -0.9993530422622015 -0.9981048307635894 -0.9981048307635845 0.517241379677864 -0.35072092138478117 -0.3145101943487568 -0.31451019434875616 -1.0225907037683961 -1.0086555954306746 -1.0086555954306697 -0.9871390078389716 -0.987139007838966 -0.9753355246057819 -1.008655595430675 -1.008655595430671 -0.9753355246057819 -1.4982905109649618 -1.4982905109559446 -1.4965606685312878 -1.4965606685320227
6.000000000000001 0.16666666678508948 -0.5088247113415139 -0.48947135963053023 -0.9991309541478653 -0.9982333199572072 -0.9982333199572003 0.5000000003552685 -0.35309089010427763 -0.3222676711056218 -0.3222676711056215 -1.0189086857391818 -1.007370779971485 -1.007370779971481 -0.9889801159380018 -0.9889801159379998 -0.979033801131522 -1.0073707799714895 -1.0073707799714868 -0.9790338011315207 -1.4981722179403996 -1.4981722179329846 -1.4969151469221478 -1.4969151469228374
6.200000000000001 0.16129032269524787 -0.5074111804307414 -0.49104492515885056 -0.9989711821903616 -0.9983264931743764 -0.9983264931743699 0.48387096808574365 -0.3555000139489251 -0.3293390972132893 -0.3293390972132892 -1.0157572580302658 -1.006204067848021 -1.006204067848012 -0.9905331158901529 -0.9905331158901509 -0.9821599378039045 -1.0062040678480229 -1.0062040678480157 -0.9821599378039019 -1.4980865156741767 -1.4980865156682117 -1.497174917418391 -1.4971749174190463
6.400000000000001 0.1562500001110214 -0.5061874308357601 -0.49237403449736616 -0.9988563570216074 -0.9983938132789882 -0.9983938132789993 0.4687500003330642 -0.357948135914582 -0.3358078806526898 -0.33580788065268813 -1.0130667528242747 -1.005156660572853 -1.005156660572844 -0.9918424777656294 -0.9918424777656245 -0.9848015636137233 -1.0051566605728535 -1.0051566605728488 -0.9848015636137246 -1.4980243274691847 -1.4980243274682965 -1.497364473349253 -1.497364473349871
6.600000000000001 0.15151515162280862 -0.5051323081442078 -0.49349586445182736 -0.9987738525616521 -0.9984422782326257 -0.9984422782326183 0.45454545486842585 -0.3604310608982861 -0.341745374995811 -0.34174537499581054 -1.0107754592509675 -1.0042257439296578 -1.0042257439296516 -0.9929455801781202 -0.9929455801781157 -0.987032229201674 -1.0042257439296576 -1.0042257439296554 -0.9870322292016731 -1.4979790425458712 -1.4979790425438877 -1.4975022069136465 -1.4975022069210229
6.800000000000002 0.14705882363390246 -0.5042261707014493 -0.4944417878449263 -0.9987145382835038 -0.9984770344537507 -0.9984770344537458 0.44117647090170736 -0.3629415908733024 -0.34721295709988714 -0.34721295709988614 -1.0088289046689143 -1.0034056394277788 -1.0034056394277737 -0.9938739672249659 -0.9938739672249632 -0.9889139987109101 -1.0034056394277808 -1.0034056394277764 -0.9889139987109097 -1.4979458747212562 -1.4979458747207637 -1.4976018373760487 -1.497601837381493
7.000000000000002 0.1428571429586481 -0.5034509111022414 -0.4952384110041808 -0.9986718371688326 -0.998501848249717 -0.9985018482497126 0.42857142887594424 -0.3654705180539759 -0.35226368612169645 -0.3522636861216958 -1.0071791391870555 -1.0026887588474827 -1.0026887588474724 -0.9946543646687701 -0.9946543646687692 -0.9904995084846885 -1.0026887588474769 -1.0026887588474764 -0.9904995084846845 -1.4979213731877534 -1.4979213731869718 -1.4976735381210213 -1.4976735381260018
7.200000000000002 0.13888888898757457 -0.5027899634682946 -0.4959083897222748 -0.9986410260090872 -0.9985194655505165 -0.9985194655505107 0.4166666669627237 -0.3680075170344199 -0.3569436266332757 -0.3569436266332756 -1.0057840691999624 -1.0020663807129648 -1.002066380712958 -0.9953094916874587 -0.9953094916874579 -0.9918335864033307 -1.0020663807129613 -1.002066380712959 -0.9918335864033294 -1.4979030602609689 -1.4979030602599896 -1.497724818628096 -1.497724818632207
7.400000000000002 0.1351351352311536 -0.502228295411016 -0.4964710690724292 -0.9986187219071394 -0.9985318838481998 -0.9985318838481947 0.40540540569346084 -0.37054190031033585 -0.36129290724540364 -0.36129290724540297 -1.0046068563868484 -1.0015292658771326 -1.0015292658771295 -0.9958587060914579 -0.9958587060914561 -0.992954521049344 -1.0015292658771324 -1.0015292658771267 -0.9929545210493484 -1.4978891678007578 -1.497889167799672 -1.4977612063286356 -1.4977612063312453
7.600000000000002 0.13157894746191273 -0.5017523825942345 -0.4969429877950701 -0.9986025081583609 -0.9985405552827189 -0.9985405552827142 0.39473684238573814 -0.3730632208193011 -0.36534657466050413 -0.36534657466050313 -1.0036153798376692 -1.0010681287406311 -1.001068128740628 -0.9963185184223672 -0.9963185184223641 -0.9938950609968443 -1.0010681287406307 -1.0010681287406253 -0.9938950609968463 -1.497878445465442 -1.4978784454644445 -1.4977867656183257 -1.4977867656200679
7.8000000000000025 0.12820512829622263 -0.5013501642111934 -0.49733828176868367 -0.9985906625931549 -0.9985465362378552 -0.9985465362378483 0.3846153848886679 -0.37556172042873176 -0.36913529188102095 -0.3691352918810205 -1.0027817507378722 -1.0006739813464287 -1.0006739813464236 -0.9967030059721009 -0.9967030059720974 -0.9946832126312417 -1.0006739813464274 -1.0006739813464216 -0.9946832126312393 -1.497870019413772 -1.4978700194131318 -1.4978044861446644 -1.4978044861457926
8.000000000000004 0.1250000000888171 -0.501010979094886 -0.49766901411282327 -0.9985819605507392 -0.9985505961056963 -0.9985505961056956 0.37500000026645125 -0.37802863464382525 -0.3726859187505291 -0.37268591875052864 -1.0020818680748302 -1.0003383687323688 -1.0003383687323677 -0.9970241523919874 -0.9970241523919794 -0.9953428914239781 -1.0003383687323704 -1.0003383687323697 -0.9953428914239768 -1.4978632864364911 -1.4978632864334016 -1.4978165687126517 -1.4978165687133775
8.200000000000003 0.12195121959884592 -0.5007254839660327 -0.4979454525533631 -0.9985755321317022 -0.9985532955905851 -0.9985532955905794 0.36585365879653775 -0.3804563713393846 -0.3760220035221693 -0.3760220035221692 -1.0014950065146826 -1.0000535145420781 -1.0000535145420757 -0.9972921328266735 -0.9972921328266715 -0.995894468038927 -1.000053514542078 -1.0000535145420737 -0.9958944680389297 -1.4978578339157782 -1.4978578339135575 -1.4978246334048129 -1.4978246334052523
8.400000000000002 0.11904761913220675 -0.5004855569407187 -0.49817630848397876 -0.9985707590559838 -0.9985550428382881 -0.9985550428382821 0.3571428573966203 -0.38283858542988053 -0.3791642061071317 -0.3791642061071316 -1.0010034312875322 -0.999812395530872 -0.9998123955308709 -0.9975155590128184 -0.9975155590128144 -0.996355238372471 -0.9998123955308742 -0.9998123955308726 -0.9963552383724734 -1.497853379655427 -1.4978533796540479 -1.4978298703911916 -1.4978298703914683
8.600000000000003 0.11627906985006242 -0.5002841905314199 -0.4983689471105007 -0.998567200537736 -0.9985561337691999 -0.9985561337691935 0.34883720955018727 -0.3851701726672846 -0.38213066726708766 -0.38213066726708744 -1.0005920381228524 -0.9996087622578869 -0.9996087622578835 -0.9977016940302448 -0.9977016940302421 -0.9967398365278273 -0.9996087622578864 -0.999608762257886 -0.9967398365278286 -1.497849727656223 -1.4978497276555156 -1.497833149598804 -1.497833149598948
8.800000000000004 0.11363636371710643 -0.5001153788598163 -0.49852957432398476 -0.9985645404478244 -0.9985567813253186 -0.9985567813253117 0.3409090911513193 -0.38744720487978 -0.38493733328736657 -0.38493733328736646 -1.0002480184136144 -0.9994371211919348 -0.9994371211919308 -0.9978566426903541 -0.9978566426903528 -0.9970606021688442 -0.9994371211919342 -0.999437121191934 -0.9970606021688404 -1.497846736810766 -1.4978467368104929 -1.497835101332426 -1.4978351013324893
9.000000000000004 0.11111111119005965 -0.49997400369975675 -0.4986634034493027 -0.9985625500358074 -0.9985571369697118 -0.9985571369697065 0.33333333357017897 -0.38966682662461033 -0.38759824243328117 -0.3875982424332796 -0.9999605508195839 -0.9992926910153139 -0.999292691015311 -0.9979855209678405 -0.9979855209678352 -0.9973279086081495 -0.9992926910153079 -0.9992926910153075 -0.9973279086081464 -1.4978442998624042 -1.4978442998618196 -1.4978361764386952 -1.4978361764476065
9.200000000000003 0.10869565225114529 -0.499855723421622 -0.4987748035535552 -0.9985610619186185 -0.9985573067239797 -0.9985573067239748 0.32608695675343585 -0.3918271300494694 -0.3901257774724302 -0.3901257774724301 -0.9997205206725621 -0.9991713433871987 -0.9991713433871952 -0.9980926063199813 -0.9980926063199718 -0.9975504549778385 -0.9991713433871994 -0.999171343387198 -0.9975504549778369 -1.4978423301697854 -1.4978423301693788 -1.4978366919364186 -1.4978366919461228
9.400000000000004 0.10638297879899326 -0.4997568680861989 -0.4988674303067051 -0.9985599521108607 -0.9985573632724879 -0.9985573632724806 0.3191489363969798 -0.39392702125483264 -0.39253088742382086 -0.3925308874238203 -0.9995202681166457 -0.9990695360445339 -0.9990695360445292 -0.9981814699733216 -0.9981814699733202 -0.9977355243885504 -0.9990695360445316 -0.999069536044531 -0.9977355243885495 -1.4978407540610559 -1.4978407540609928 -1.4978368659021077 -1.497836865903408
9.600000000000005 0.10416666674068088 -0.4996743429996008 -0.4989443402014948 -0.9985591276925081 -0.9985573551512399 -0.9985573551512352 0.31250000022204266 -0.39596608801352656 -0.3948232811703766 -0.39482328117037585 -0.9993533651831952 -0.9989842440028907 -0.9989842440028889 -0.9982550920390327 -0.9982550920390276 -0.99788920957916 -0.9989842440028893 -0.9989842440028767 -0.9978892095791561 -1.4978395068848862 -1.4978395068794452 -1.4978368443243104 -1.4978368443255803
9.800000000000004 0.10204081639903435 -0.49960554212086555 -0.49900808903664523 -0.9985585183519 -0.9985573137127929 -0.998557313712788 0.3061224491971031 -0.39794447559597657 -0.39701159539549447 -0.397011595395494 -0.999214421179025 -0.9989128928347533 -0.9989128928347486 -0.9983159604120417 -0.998315960412036 -0.998016607740714 -0.998912892834747 -0.9989128928347335 -0.9980166077407093 -1.4978385312930667 -1.4978385312892553 -1.4978367217176336 -1.497836721717993
10.0 0.10000000007105372 -0.4995482718998778 -0.4990608157783464 -0.9985580705431145 -0.9985572583586735 -0.9985572583586675 0.30000000021316114 -0.399862774820062 -0.3991035392913607 -0.3991035392913606 -0.9990989150059733 -0.9988532965587422 -0.9988532965587387 -0.9983661546325191 -0.99836615463251 -0.99812198662305 -0.9988532965587396 -0.9988532965587333 -0.9981219866230495 -1.4978377766518027 -1.4978377766481887 -1.4978365566569949 -1.4978365566579106
10.4 0.09615384622216702 -0.4994612265949131 -0.49914008628707207 -0.9985575056849382 -0.9985571459089685 -0.99855714590896 0.2884615386665011 -0.4035231277336842 -0.40302524085386 -0.40302524085385966 -0.9989236457983421 -0.9987622370817208 -0.9987622370817146 -0.9984412063351362 -0.9984412063351347 -0.9982804266682448 -0.998762237081714 -0.99876223708171 -0.9982804266682526 -1.497836760500418 -1.4978367604981948 -1.4978362201860451 -1.4978362201868523
10.8 0.09259259265838306 -0.499401644988574 -0.49919332560716434 -0.9985572098311959 -0.9985570562714352 -0.9985570562714279 0.2777777779751492 -0.40695743415304325 -0.4066357819058661 -0.4066357819058655 -0.9988038981826222 -0.9986993802004527 -0.9986993802004505 -0.9984910968437861 -0.9984910968437783 -0.9983868422924829 -0.9986993802004507 -0.9986993802004489 -0.9983868422924844 -1.4978361820837733 -1.497836182079988 -1.497835951526989 -1.497835951529249
11.200000000000001 0.08928571434915508 -0.49936128666679525 -0.49922846196610504 -0.9985570559937357 -0.998556993004995 -0.9985569930049875 0.2678571430474653 -0.4101783101982632 -0.40997395618219795 -0.40997395618219773 -0.9987228986536687 -0.99865633928924 -0.9986563392892394 -0.9985235258031353 -0.9985235258031286 -0.9984570726982929 -0.9986563392892382 -0.998656339289234 -0.9984570726982944 -1.4978358563505523 -1.497835856350338 -1.4978357618015181 -1.4978357618027616
11.600000000000001 0.08620689661297733 -0.4993342651144387 -0.49925114313446717 -0.9985569746312118 -0.9985569498481818 -0.9985569498481756 0.258620689838932 -0.4131993893785519 -0.4130718984230422 -0.4130718984230422 -0.9986687198029005 -0.9986271010218217 -0.9986271010218195 -0.9985439824094147 -0.9985439824094089 -0.9985024048306557 -0.9986271010218164 -0.9986271010218133 -0.9985024048306561 -1.4978356695488337 -1.497835669547038 -1.497835632355726 -1.497835632357275
12.000000000000002 0.08333333339254474 -0.49931638363316894 -0.49926538591541364 -0.9985569293689289 -0.9985569200285187 -0.9985569200285123 0.25000000017763424 -0.4160345148889595 -0.4159565026038644 -0.4159565026038642 -0.998632890351833 -0.9986073697725965 -0.9986073697725953 -0.998556373081441 -0.9985563730814296 -0.9985308678364412 -0.9986073697725945 -0.9986073697725933 -0.9985308678364438 -1.497835556925064 -1.4978355569234778 -1.4978355429091765 -1.497835542910646
12.400000000000002 0.08064516134762394 -0.4993046727290989 -0.499274023608367 -0.9985569020303336 -0.998556898661248 -0.9985568986612424 0.24193548404287182 -0.4186972568457926 -0.4186504785888202 -0.4186504785888192 -0.9986094338500562 -0.9985941014995381 -0.9985941014995376 -0.998563452727778 -0.9985634527277643 -0.9985481258487399 -0.9985941014995372 -0.9985941014995319 -0.998548125848743 -1.4978354838713266 -1.4978354838583618 -1.497835478797991 -1.497835478816922
12.800000000000002 0.0781250000555107 -0.49929705832928784 -0.4992790257155447 -0.998556883867014 -0.9985568827045941 -0.9985568827045892 0.2343750001665321 -0.4212006275455178 -0.4211731587583891 -0.4211731587583888 -0.9985941849332787 -0.998585165966094 -0.9985851659660938 -0.9985671334957285 -0.9985671334957145 -0.998558116398871 -0.9985851659660891 -0.9985851659660794 -0.9985581163988722 -1.4978354326959855 -1.4978354326945331 -1.4978354309513826 -1.497835430952792
13.200000000000003 0.07575757581140431 -0.49929211674870577 -0.4992817342934115 -0.9985568707490967 -0.9985568703655644 -0.9985568703655602 0.22727272743421292 -0.42355691597293565 -0.42354112696086976 -0.42354112696086954 -0.9985842886038098 -0.9985790965139004 -0.9985790965138986 -0.998568714127965 -0.9985687141279632 -0.998563522650246 -0.998579096513894 -0.9985790965138864 -0.9985635226502457 -1.497835394514648 -1.4978353945131357 -1.4978353939385303 -1.4978353939400113
13.600000000000003 0.07352941181695123 -0.4992888905165081 -0.4992830421178733 -0.9985568607031096 -0.9985568605821106 -0.998556860582105 0.22058823545085368 -0.42577759706132934 -0.4257687159699778 -0.425768715969977 -0.998577826600253 -0.9985749021371058 -0.9985749021371009 -0.9985690537743843 -0.9985690537743819 -0.9985661295030546 -0.9985749021371064 -0.9985749021370998 -0.9985661295030566 -1.4978353647736995 -1.4978353647722866 -1.4978353645914615 -1.4978353645928464
14.000000000000004 0.07142857147932405 -0.49928674978346854 -0.49928352711954005 -0.998556852730934 -0.9985568526944294 -0.9985568526944276 0.21428571443797212 -0.4278732914552022 -0.42786840376962904 -0.4278684037696287 -0.9985735377529299 -0.9985719263455333 -0.9985719263455297 -0.9985687037001538 -0.9985687037001492 -0.9985670923502872 -0.998571926345535 -0.9985719263455284 -0.9985670923502841 -1.4978353409817076 -1.4978353409668292 -1.4978353409173422 -1.4978353409311604
14.400000000000004 0.06944444449378728 -0.4992852894186548 -0.4992835523498945 -0.9985568462743116 -0.9985568462637834 -0.9985568462637794 0.20833333348136185 -0.4298537616597887 -0.42985112996730535 -0.429851129967304 -0.9985706110987088 -0.9985697425446028 -0.9985697425446011 -0.9985680054851275 -0.998568005485123 -0.9985671369475325 -0.9985697425446015 -0.9985697425445962 -0.9985671369475363 -1.4978353216545348 -1.4978353216363067 -1.4978353216231572 -1.4978353216420484
14.800000000000004 0.0675675676155768 -0.49928425438157287 -0.49928333847341677 -0.9985568409818434 -0.9985568409789435 -0.9985568409789399 0.20270270284673042 -0.4317279348364008 -0.431726548527928 -0.4317265485279278 -0.9985685361765727 -0.9985680782180258 -0.9985680782180218 -0.9985671623143407 -0.9985671623143341 -0.9985667043603265 -0.9985680782180216 -0.998568078218011 -0.9985667043603234 -1.4978353057931626 -1.4978353057920128 -1.4978353057756935 -1.4978353057879898
15.200000000000005 0.06578947373095637 -0.49928348716671656 -0.49928301472691317 -0.9985568366090727 -0.998556836608314 -0.998556836608306 0.19736842119286907 -0.43350394433526934 -0.4335032298471367 -0.43350322984713613 -0.9985669977370861 -0.9985667615164584 -0.998566761516456 -0.9985662890787319 -0.9985662890787297 -0.9985660528592875 -0.9985667615164568 -0.9985667615164413 -0.9985660528592895 -1.4978352926790257 -1.4978352926773455 -1.497835292675753 -1.4978352926772907
15.600000000000005 0.06410256414811132 -0.4992828919608717 -0.4992826535430418 -0.99855683297437 -0.9985568329741857 -0.9985568329741775 0.19230769244433396 -0.435189183159317 -0.43518882285368987 -0.435188822853689 -0.998565803985857 -0.9985656847769634 -0.9985656847769625 -0.9985654463600729 -0.9985654463600672 -0.9985653271514753 -0.9985656847769636 -0.9985656847769567 -0.998565327151472 -1.497835281776667 -1.4978352817758975 -1.4978352817724494 -1.4978352817756528
16.000000000000007 0.06250000004440855 -0.49928241098674336 -0.49928229326047086 -0.9985568299376938 -0.9985568299376545 -0.9985568299376494 0.18750000013322562 -0.43679036366275004 -0.43679018586495233 -0.4367901858649519 -0.998564839241483 -0.9985647803784454 -0.9985647803784432 -0.9985646626525839 -0.9985646626525801 -0.9985646037896145 -0.998564780378445 -0.9985647803784368 -0.9985646037896121 -1.497835272667546 -1.4978352726668522 -1.4978352726656892 -1.497835272666738
16.400000000000006 0.06097560979942296 -0.4992820093845509 -0.49928195249945684 -0.9985568273888952 -0.9985568273888936 -0.9985568273888865 0.18292682939826888 -0.4383135790369689 -0.43831349317441815 -0.43831349317441726 -0.9985640336852191 -0.9985640052427376 -0.9985640052427349 -0.9985639483578204 -0.9985639483578128 -0.9985639199153513 -0.998564005242734 -0.9985640052427287 -0.9985639199153444 -1.497835265021704 -1.4978352650216609 -1.49783526501898 -1.4978352650210331
16.800000000000004 0.059523809566103376 -0.49928166584315703 -0.4992816389424962 -0.9985568252403453 -0.9985568252403384 -0.9985568252403404 0.17857142869831014 -0.4397643634069538 -0.4397643228236069 -0.43976432282360645 -0.9985633446158478 -0.998563331165549 -0.9985633311655483 -0.998563304264965 -0.9985633042649621 -0.9985632908146705 -0.9985633311655499 -0.9985633311655454 -0.9985632908146665 -1.497835258576429 -1.4978352585737043 -1.497835258564928 -1.4978352585758037
17.200000000000006 0.05813953492503121 -0.499281366958338 -0.4992813545070254 -0.998556823421772 -0.9985568234217631 -0.9985568234217673 0.17441860477509363 -0.4411477485046785 -0.4411477297286701 -0.44114772972867 -0.9985627451615012 -0.9985627389358623 -0.9985627389358614 -0.9985627264845821 -0.998562726484581 -0.9985627202589354 -0.9985627389358599 -0.9985627389358512 -0.9985627202589319 -1.4978352531210004 -1.4978352531205932 -1.4978352531197867 -1.497835253120381
17.60000000000001 0.05681818185855322 -0.4992811039217738 -0.4992810982801808 -0.998556821876507 -0.9985568218764974 -0.998556821876501 0.17045454557565964 -0.44246831580728796 -0.4424683073034771 -0.44246830730347697 -0.9985622176542448 -0.9985622148334623 -0.9985622148334581 -0.9985622091918809 -0.9985622091918802 -0.998562206371084 -0.9985622148334576 -0.9985622148334532 -0.9985622063710897 -1.497835248485439 -1.4978352484608457 -1.49783524844776 -1.4978352484851611
18.000000000000007 0.055555555595029824 -0.499280870619417 -0.4992808681169563 -0.9985568205586017 -0.9985568205585926 -0.9985568205585953 0.16666666678508948 -0.443730243699728 -0.44373023992903926 -0.4437302399290387 -0.9985617498242937 -0.9985617485730734 -0.9985617485730717 -0.9985617460706154 -0.9985617460706125 -0.9985617448193839 -0.9985617485730677 -0.9985617485730575 -0.9985617448193856 -1.4978352445319143 -1.497835244528841 -1.4978352445199654 -1.4978352445316463
18.400000000000006 0.054347826125572644 -0.49928066255624015 -0.4992806614694302 -0.9985568194306206 -0.998556819430611 -0.9985568194306153 0.16304347837671793 -0.4449373496661473 -0.4449373480290887 -0.44493734802908846 -0.9985613326475352 -0.9985613321041392 -0.9985613321041361 -0.9985613310173315 -0.9985613310173297 -0.9985613304739219 -0.9985613321041348 -0.998561332104133 -0.9985613304739204 -1.4978352411480569 -1.497835241127424 -1.4978352411266938 -1.4978352411477531
18.800000000000008 0.05319148939949663 -0.4992804762523761 -0.4992804757902079 -0.9985568184619186 -0.9985568184619092 -0.9985568184619139 0.1595744681984899 -0.44609312777788834 -0.4460931270819328 -0.4460931270819325 -0.9985609591363023 -0.9985609589052271 -0.9985609589052256 -0.9985609584430586 -0.9985609584430566 -0.9985609582119725 -0.9985609589052205 -0.9985609589052147 -0.998560958211967 -1.4978352382421103 -1.4978352382295048 -1.4978352381806457 -1.4978352382416837
19.20000000000001 0.05208333337034044 -0.4992803089019976 -0.49928030870953644 -0.9985568176272998 -0.998556817627294 -0.9985568176272971 0.15625000011102133 -0.44720078187922807 -0.4472007815894886 -0.4472007815894883 -0.9985606236559289 -0.998560623559707 -0.9985606235597037 -0.9985606233672452 -0.9985606233672449 -0.9985606232710115 -0.9985606235597059 -0.9985606235597012 -0.9985606232710055 -1.4978352357383424 -1.4978352357269706 -1.497835235631462 -1.4978352357380602
19.60000000000001 0.05102040819951718 -0.49928015817615196 -0.4992801580976615 -0.998556816905974 -0.9985568169059702 -0.9985568169059729 0.15306122459855154 -0.44826325492019414 -0.44826325480206 -0.44826325480205986 -0.9985603215294724 -0.9985603214902344 -0.9985603214902342 -0.9985603214117441 -0.9985603214117432 -0.9985603213724946 -0.9985603214902349 -0.9985603214902291 -0.9985603213724886 -1.497835233574433 -1.4978352335356053 -1.497835233535569 -1.4978352335741674
20.000000000000007 0.050000000035526834 -0.4992800221038338 -0.4992800220724828 -0.9985568162806987 -0.9985568162806967 -0.9985568162806994 0.15000000010658052 -0.449283254883064 -0.44928325483588893 -0.4492832548358888 -0.9985600487991139 -0.998560048783446 -0.9985600487834455 -0.9985600487520953 -0.9985600487520941 -0.9985600487364167 -0.9985600487834446 -0.9985600487834397 -0.9985600487364091 -1.4978352316987231 -1.4978352316254533 -1.497835231624961 -1.4978352316986272


==> anc/data/index.txt <==
vasp 0 QM VASP
gaussian 0 QM Gaussian
gromacs 0 MM GROMACS
lammps 0 MM LAMMPS
amber 0.58 MM AMBER
quantum-espresso 0 QM Q. ESPRESSO
castep 0.01 QM CASTEP
charmm 0.37 MM CHARMM
orca 0.13 QM ORCA
desmond 0.15 MM Desmond
namd 0 MM NAMD
wien2k 0 QM WIEN2k
dmol3 0.04 QM DMol3
cp2k 0 QM CP2K
openmm 0.35 MM OpenMM
adf 0.19 QM ADF
qchem 0.10 QM Q-Chem
xtb 0.14 SQM xTB
turbomole 0.02 QM TURBOMOLE
gamess 0 QM GAMESS
molpro 0.01 QM Molpro
siesta 0 QM SIESTA
mopac 0.01 SQM MOPAC
dftb 0.42 SQM DFTB+
nwchem 0.05 QM NWChem
abinit 0.0 QM ABINIT


==> anc/data/lammps.txt <==
2024 9590
2023 8150
2022 7530
2021 6730
2020 5910
2019 5480
2018 4990
2017 4200
2016 3780
2015 3240
2014 2440
2013 1900
2012 1630
2011 1050
2010 811
2009 532
2008 328
2007 212
2006 153
2005 92
2004 62
2003 33
2002 14
2001 14
2000 7
1999 4
1998 7
1997 10


==> anc/data/molpro.txt <==
2024 880
2023 932
2022 869
2021 939
2020 959
2019 934
2018 1040
2017 1050
2016 949
2015 1110
2014 904
2013 908
2012 987
2011 852
2010 800
2009 695
2008 701
2007 681
2006 554
2005 494
2004 425
2003 425
2002 318
2001 327
2000 323
1999 274
1998 246
1997 187
1996 159
1995 118
1994 58
1993 75
1992 37
1991 35
1990 27
1989 10
1988 4


==> anc/data/mopac.txt <==
2024 733
2023 886
2022 815
2021 943
2020 812
2019 907
2018 792
2017 918
2016 875
2015 1010
2014 941
2013 1070
2012 1110
2011 1080
2010 1010
2009 1100
2008 902
2007 1040
2006 1100
2005 1150
2004 985
2003 1240
2002 1260
2001 1180
2000 1300
1999 1290
1998 1470
1997 1520
1996 1380
1995 1350
1994 1120
1993 1020
1992 821
1991 536
1990 376
1989 224
1988 153
1987 98
1986 58
1985 39
1984 23


==> anc/data/namd.txt <==
2024 2950
2023 2580
2022 2700
2021 2530
2020 2220
2019 2080
2018 1990
2017 1890
2016 1810
2015 1710
2014 1580
2013 1520
2012 1370
2011 1190
2010 984
2009 883
2008 688
2007 466
2006 382
2005 253
2004 162
2003 97
2002 60
2001 32
2000 27
1999 36
1998 20
1997 18
1996 18
1995 5


==> anc/data/nwchem.txt <==
2024 436
2023 469
2022 543
2021 628
2020 475
2019 587
2018 577
2017 616
2016 555
2015 568
2014 506
2013 522
2012 435
2011 334
2010 330
2009 257
2008 301
2007 249
2006 279
2005 257
2004 167
2003 142
2002 94
2001 78
2000 75
1999 39
1998 31
1997 23
1996 17
1995 15


==> anc/data/openmm.txt <==
2024 1750
2023 1270
2022 1020
2021 781
2020 647
2019 410
2018 355
2017 204
2016 138
2015 89
2014 47
2013 43
2012 34
2011 43
2010 27
2009 7


==> anc/data/orca.txt <==
2024 4100
2023 3220
2022 2810
2021 2300
2020 1860
2019 1530
2018 1320
2017 1100
2016 922
2015 805
2014 694
2013 585
2012 492
2011 391
2010 262
2009 206
2008 144
2007 91
2006 73
2005 58
2004 33
2003 24
2002 21
2001 21
2000 9
1999 7
1998 7


==> anc/data/qchem.txt <==
2024 964
2023 914
2022 891
2021 923
2020 855
2019 823
2018 796
2017 760
2016 754
2015 735
2014 670
2013 635
2012 611
2011 526
2010 437
2009 387
2008 373
2007 302
2006 299
2005 240
2004 126
2003 103
2002 77
2001 81
2000 78
1999 54
1998 39
1997 34
1996 32
1995 21
1994 13
1993 8


==> anc/data/quantum-espresso.txt <==
2024 4750
2023 4460
2022 4230
2021 3920
2020 3340
2019 2710
2018 2440
2017 2410
2016 2070
2015 1820
2014 1570
2013 1310
2012 1020
2011 808
2010 619
2009 475
2008 312
2007 184
2006 104
2005 18
2004 8


==> anc/data/siesta.txt <==
2024 903
2023 938
2022 1030
2021 1040
2020 1090
2019 1090
2018 1070
2017 921
2016 1030
2015 1080
2014 1050
2013 1060
2012 946
2011 932
2010 777
2009 718
2008 738
2007 545
2006 504
2005 366
2004 261
2003 156
2002 115
2001 72
2000 33
1999 23
1998 6
1997 3
1996 4


==> anc/data/turbomole.txt <==
2024 1100
2023 1040
2022 1060
2021 941
2020 971
2019 1030
2018 1060
2017 1150
2016 1140
2015 1110
2014 1120
2013 1010
2012 928
2011 933
2010 802
2009 784
2008 679
2007 536
2006 423
2005 398
2004 290
2003 231
2002 200
2001 139
2000 150
1999 161
1998 116
1997 102
1996 131
1995 108
1994 100
1993 79
1992 60
1991 53
1990 24
1989 20


==> anc/data/vasp.txt <==
2024 18800
2023 16100
2022 15200
2021 12800
2020 11300
2019 10000
2018 8770
2017 7140
2016 7030
2015 6190
2014 5580
2013 4740
2012 4120
2011 3710
2010 3070
2009 2630
2008 2300
2007 1750
2006 1450
2005 1150
2004 930
2003 655
2002 465
2001 328
2000 225
1999 143
1998 66
1997 24
1996 7


==> anc/data/wien2k.txt <==
2024 2190
2023 1620
2022 1710
2021 1610
2020 1600
2019 1570
2018 1490
2017 1490
2016 1460
2015 1410
2014 1370
2013 1380
2012 1270
2011 1110
2010 1050
2009 990
2008 855
2007 789
2006 712
2005 657
2004 549
2003 464
2002 361
2001 295
2000 202
1999 194
1998 93
1997 54
1996 31
1995 23
1994 12
1993 4
1992 7
1991 1
1990 3


==> anc/data/xtb.txt <==
2024 1330
2023 1050
2022 839
2021 568
2020 325
2019 157
2018 85
2017 48
2016 10


==> anc/software/figure0.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

matplotlib.rcParams['font.family'] = 'Arial'
matplotlib.rcParams['font.size'] = 8

fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(3.4,1.9), tight_layout=False)
plt.subplots_adjust(hspace=0.25)
plt.xlim(1972,2024)
plt.ylim(0,1)

data = []
color_map = {'QM':'red', 'SQM':'limegreen', 'MM':'dodgerblue'}
rank_map = {'QM':2e6, 'SQM':1e6, 'MM':0}
years = range(1972, 2025)
target = 53
with open("../data/index.txt", "r") as file:
    for line in file:
        words = line.split()
        year, citation = np.loadtxt(f"data/{words[0]}.txt", unpack=True)
        citation *= (1-float(words[1]))
        total_citation = np.sum(citation)
        citation = np.flip(np.append(citation, np.zeros(target-len(citation))))
        name = ' '.join(words[3:])
        data.append((name, words[2], total_citation, citation))

# rank all time
data.sort(key=lambda x : x[2] + rank_map[x[1]], reverse=True)
old_line = np.zeros(53)
total = np.zeros(53)
for datum in data:
    total += datum[3]
for i in range(len(data)-1,-1,-1):
    my_color = color_map[data[i][1]]
    rescale = data[i][3]/total
    new_line = old_line + rescale
    ax.plot(years, new_line, color='black', lw=0.5)
    ax.fill_between(years, new_line, old_line, color=my_color, edgecolor='none')
    old_line = new_line

ax.set_xlabel('year')
ax.set_ylabel('software market share')

ax.annotate("QM", (2025,0.69), color=color_map['QM'], rotation=90, annotation_clip=False)
ax.annotate("SQM", (2025,0.3), color=color_map['SQM'], rotation=90, annotation_clip=False)
ax.annotate("MM", (2025,0.08), color=color_map['MM'], rotation=90, annotation_clip=False)

plt.savefig('figure0.pdf', bbox_inches='tight', pad_inches=0.03)


==> anc/software/figure1.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{crimson}'
matplotlib.rcParams['font.family'] = 'Crimson'
matplotlib.rcParams['font.size'] = 8

fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(7.8,3), tight_layout=False)
plt.subplots_adjust(hspace=0.25)
plt.xlim(1972,2024)
plt.ylim(1,100000)
plt.yscale('log')

y0 = 70000
dy = 0.557
x1 = 2024.5
x2 = 2041

data = []
color_map = {'QM':'red', 'SQM':'limegreen', 'MM':'dodgerblue'}
years = range(1972, 2025)
target = 53
with open("../data/index.txt", "r") as file:
    for line in file:
        words = line.split()
        year, citation = np.loadtxt(f"../data/{words[0]}.txt", unpack=True)
        citation *= (1-float(words[1]))
        total_citation = np.sum(citation)
        citation = np.flip(np.append(citation, np.zeros(target-len(citation))))
        name = ' '.join(words[3:])
        color = color_map[words[2]]
        data.append((name, color, total_citation, citation))

# rank 2024
data.sort(key=lambda x : x[3][-1], reverse=True)
offset0 = 1.32
offset1 = 2.0
for i in range(20):
    name = f'{i+1}. {data[i][0]} ({data[i][3][-1]/1000:.1f}k)'
    ax.annotate(name, (x2, y0), color='black', annotation_clip=False)
    if i < 9:
        ax.annotate(data[i][0], (x2+offset0, y0), color=data[i][1], annotation_clip=False, bbox=dict(color="white", boxstyle="Square, pad=0.0"))
    else:
        ax.annotate(data[i][0], (x2+offset1, y0), color=data[i][1], annotation_clip=False, bbox=dict(color="white", boxstyle="Square, pad=0.0"))
    y0 *= dy

# rank all time
data.sort(key=lambda x : x[2], reverse=True)
old_line = np.ones(53)
for i in range(19,-1,-1):
    name = f'{i+1}. {data[i][0]} ({data[i][2]/1000:.1f}k)'
    y0 /= dy
    ax.annotate(name, (x1, y0), color='black', annotation_clip=False)
    if i < 9:
        ax.annotate(data[i][0], (x1+offset0, y0), color=data[i][1], annotation_clip=False, bbox=dict(color="white", boxstyle="Square, pad=0.0"))
    else:
        ax.annotate(data[i][0], (x1+offset1, y0), color=data[i][1], annotation_clip=False, bbox=dict(color="white", boxstyle="Square, pad=0.0"))
    if i==19:
        new_line = np.copy(data[i][3])
    else:
        new_line = old_line + data[i][3]
    ax.plot(years, new_line, color='black', lw=0.5)
    ax.fill_between(years, new_line, old_line, color=data[i][1], edgecolor='none')
    old_line = new_line

ax.annotate("overall", (x1+offset1, 0.45), annotation_clip=False)
ax.annotate("in 2024", (x2+offset1, 0.45), annotation_clip=False)
ax.set_xlabel('year')
ax.set_ylabel('\# of annual citations')

plt.savefig('figure1.pdf', bbox_inches='tight', pad_inches=0.03)


==> anc/software/figure2.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{crimson}'
matplotlib.rcParams['font.family'] = 'Crimson'
matplotlib.rcParams['font.size'] = 8

fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(3.33,3), tight_layout=False)
plt.subplots_adjust(hspace=0.25)
plt.xlim(1983,2024)
plt.ylim(1,10000)
plt.yscale('log')

mop_year, mop_cite = np.loadtxt(f"../data/mopac.txt", unpack=True)
mop_cite *= 0.99

xtb_year, xtb_cite = np.loadtxt(f"../data/xtb.txt", unpack=True)
xtb_cite *= 0.86

dftb_year, dftb_cite = np.loadtxt(f"../data/dftb.txt", unpack=True)
dftb_cite *= 0.58

ax.plot(mop_year, mop_cite, lw=1, marker='v', ms=2, label='MOPAC', color='red')
ax.plot(dftb_year, dftb_cite, lw=1, marker='o', ms=2, label='DFTB+', color='limegreen')
ax.plot(xtb_year, xtb_cite, lw=1, marker='^', ms=2, label='xTB', color='dodgerblue')

ax.set_xlabel('year')
ax.set_ylabel('\# of annual citations')
ax.legend(loc=2, frameon=False)

plt.savefig('figure2.pdf', bbox_inches='tight', pad_inches=0.03)


==> anc/software/figure3.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{crimson}'
matplotlib.rcParams['font.family'] = 'Crimson'
matplotlib.rcParams['font.size'] = 8

fig, ax = plt.subplots(nrows=2, ncols=2, figsize=(7,6), tight_layout=False)
plt.subplots_adjust(hspace=0.25)

R1, Vpp1, Vep1, h1, Vee1, s1, rms1 = np.loadtxt(f"../data/fit1.out", unpack=True)
R2, Vpp2, Vep2, h2, Vee2, s2, rms2 = np.loadtxt(f"../data/fit2.out", unpack=True)

data0 = np.loadtxt("../data/hydrogen_basis0.data", unpack=True) # reference
data1 = np.loadtxt("../data/hydrogen_basis1.data", unpack=True) # STO-6G
data2 = np.loadtxt("../data/hydrogen_basis2.data", unpack=True) # rescaled STO-6G
data3 = np.loadtxt("../data/hydrogen_basis3.data", unpack=True) # def2-SVP

data0b = data0[[1,2,4,6,7,8,11,17,20,23], :]
data1b = data1[[1,2,4,6,7,8,11,17,20,23], :]
data2b = data2[[1,2,4,6,7,8,11,17,20,23], :]
data3b = data3[[1,2,4,6,7,8,11,17,20,23], :]

ax[0, 0].set_xlim(0,20)
ax[0, 0].set_ylim(-1.5,2.5)
ax[0, 0].plot(R1,h1, label=r'$H$')
ax[0, 0].plot(R1,s1, label=r'$S$')
ax[0, 0].plot(R1,Vpp1, label=r'$V_{\mathrm{HH}}$')
ax[0, 0].plot(R1,Vep1, label=r'$V_{\mathrm{eH}}$')
ax[0, 0].plot(R1,Vee1, label=r'$V_{\mathrm{ee}}$')
ax[0, 0].plot(0,0.93, color='#9467bd', marker='.',ms=7, clip_on=False)

ax[0, 1].set_xlim(0,20)
ax[0, 1].set_ylim(-1.5,2.5)
ax[0, 1].plot(R2,h2, label=r'$H$')
ax[0, 1].plot(R2,s2, label=r'$S$')
ax[0, 1].plot(R2,Vpp2, label=r'$V_{\mathrm{HH}}$')
ax[0, 1].plot(R2,Vep2, label=r'$V_{\mathrm{eH}}$')
ax[0, 1].plot(R2,Vee2, label=r'$V_{\mathrm{ee}}$')
ax[0, 1].plot(0,0.8, color='#9467bd', marker='.', ms=7, clip_on=False)

ax[1, 0].set_xlim(0,20)
ax[1, 0].set_ylim(1e-6,10)
ax[1, 0].semilogy(data0[0,:],np.linalg.norm(data1b-data0b,axis=0)/np.sqrt(10.0), label='FCI/STO-6G')
ax[1, 0].semilogy(data0[0,:],np.linalg.norm(data2b-data0b,axis=0)/np.sqrt(10.0), label='FCI/STO-6G\'')
ax[1, 0].semilogy(data0[0,:],np.linalg.norm(data3b-data0b,axis=0)/np.sqrt(10.0), label='FCI/def2-SVP')
ax[1, 0].semilogy(R1,rms1, label='FCI/SQM')

ax[1, 1].set_xlim(0,20)
ax[1, 1].set_ylim(1e-6,10)
ax[1, 1].semilogy(data0[0,:],np.linalg.norm(data1-data0,axis=0)/np.sqrt(23.0), label='FCI/STO-6G')
ax[1, 1].semilogy(data0[0,:],np.linalg.norm(data2-data0,axis=0)/np.sqrt(23.0), label='FCI/STO-6G\'')
ax[1, 1].semilogy(data0[0,:],np.linalg.norm(data3-data0,axis=0)/np.sqrt(23.0), label='FCI/def2-SVP')
ax[1, 1].semilogy(R2,rms2, label='FCI/SQM')

ax[1, 0].set_xlabel('H-H distance (bohr)')
ax[1, 1].set_xlabel('H-H distance (bohr)')

ax[0, 0].set_ylabel('parameter value (a.u.)')
ax[1, 0].set_ylabel('RMS energy error (Ha)')

ax[0, 0].legend(loc=1, frameon=False)
ax[0, 1].legend(loc=1, frameon=False)
ax[1, 0].legend(loc=3, frameon=False)
ax[1, 1].legend(loc=3, frameon=False)

ax[0, 0].text(0.8,2.2,'(a)',fontsize='large')
ax[0, 1].text(0.8,2.2,'(b)',fontsize='large')
ax[1, 0].text(0.8,3,'(c)',fontsize='large')
ax[1, 1].text(0.8,3,'(d)',fontsize='large')

plt.savefig('figure3.pdf', bbox_inches='tight', pad_inches=0.03)


==> anc/software/figureS1.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import itertools

matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['text.latex.preamble'] = r'\usepackage{crimson}'
matplotlib.rcParams['font.family'] = 'Crimson'
matplotlib.rcParams['font.size'] = 8

fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(7,9), tight_layout=False)
plt.subplots_adjust(hspace=0.25)
plt.xlim(1972,2024)
plt.ylim(1,100000)
plt.yscale('log')

data = []
color_map = {'QM':'red', 'SQM':'limegreen', 'MM':'dodgerblue'}
years = range(1972, 2025)
target = 53
with open("../data/index.txt", "r") as file:
    for line in file:
        words = line.split()
        year, citation = np.loadtxt(f"../data/{words[0]}.txt", unpack=True)
        citation *= (1-float(words[1]))
        total_citation = np.sum(citation)
        citation = np.flip(np.append(citation, np.zeros(target-len(citation))))
        name = ' '.join(words[3:])
        color = color_map[words[2]]
        data.append((name, color, total_citation, citation))

# rank all time
data.sort(key=lambda x : x[2], reverse=True)
num = 0
mark = '^'
for datum in data:
    ax.plot(years, datum[3], lw=1, marker=mark, ms=2, label=datum[0])
    if num == 9:
        mark = 'o'
    if num == 19:
        mark = 'v'
    num += 1

ax.set_xlabel('year')
ax.set_ylabel('\# of annual citations')
ax.legend(loc=2, frameon=False)

plt.savefig('figureS1.pdf', bbox_inches='tight', pad_inches=0.03)


==> anc/software/hydrogen-model-fit.py <==
# Fit a minimal-basis model of hydrogen to small, symmetric cluster data

import bisect
import itertools
import numpy as np
import scipy as sp
import sys
import bisect

def ci_energy(num_up, num_down, E0, Vion, hop, S, V):

    dim = len(Vion)

    # build 1-body term
    Vion_diag = np.diag(Vion)
    H1 = hop + 0.5*Vion_diag@S + 0.5*S@Vion_diag

    # calculate reference MO basis & extend to spin-orbitals
    (E1, orb) = sp.linalg.eigh(H1, S)
    E1_spin = np.append(E1, E1)
    orb_spin = sp.linalg.block_diag(orb, orb)
    S_spin = sp.linalg.block_diag(S, S)
    V_spin = sp.linalg.block_diag(V, V)
    V_spin[:dim, dim:] = V
    V_spin[dim:, :dim] = V

    # build full tensor of 4-center integrals
    V4 = 0.125*np.einsum('il,ij,jk->ijkl', S_spin, V_spin, S_spin) + \
         0.125*np.einsum('il,ik,jk->ijkl', S_spin, V_spin, S_spin) + \
         0.125*np.einsum('il,lj,jk->ijkl', S_spin, V_spin, S_spin) + \
         0.125*np.einsum('il,lk,jk->ijkl', S_spin, V_spin, S_spin)

    # transform 4-center integrals into MO basis
    V4_mo = np.einsum('abcd,ai,bj,ck,dl', V4, orb_spin, orb_spin, orb_spin, orb_spin, optimize=True)

    # build & hash configuration list
    up_list = itertools.combinations(range(dim), num_up)
    down_list = list(itertools.combinations(range(dim, 2*dim), num_down))
    config_list = []
    for up in up_list:
        for down in down_list:
            config_list.append(up + down)
    config_key = lambda x : sum([1<<y for y in x])
    config_list.sort(key=config_key)

    # add orbital energies to CI Hamiltonian
    dim_ci = len(config_list)
    hamiltonian = E0*np.eye(dim_ci)
    for i, config in enumerate(config_list):
        for iorb in config:
            hamiltonian[i, i] += E1_spin[iorb]

    # add interaction terms to CI Hamiltonian
    for i, config in enumerate(config_list):
        annih_list = itertools.combinations(config, 2)
        # all transitions with a specific set of annihilated orbitals
        for annih in annih_list:
            virtual_up = [ x for x in range(dim) if ((x not in config) or (x in annih))]
            virtual_down = [ x for x in range(dim, 2*dim) if ((x not in config) or (x in annih))]
            # spin-conserving excitations
            if annih[0] < dim and annih[1] < dim:
                creat_list = itertools.combinations(virtual_up, 2)
            elif annih[0] >= dim and annih[1] >= dim:
                creat_list = itertools.combinations(virtual_down, 2)
            else:
                creat_list = []
                for x in virtual_up:
                    for y in virtual_down:
                        creat_list.append([x,y])
            base = [ x for x in config if x not in annih]
            # loop over all transitions
            for creat in creat_list:
                trans = base + list(creat)
                j = bisect.bisect_left(config_list, config_key(trans), key=config_key)
                fermion_swaps = bisect.bisect_left(base, creat[0]) + bisect.bisect_left(base, creat[1]) + \
                                bisect.bisect_left(base, annih[0]) + bisect.bisect_left(base, annih[1])
                fermion_sign = 1 - 2*(fermion_swaps%2)
                hamiltonian[j, i] += fermion_sign*(V4_mo[creat[0], creat[1], annih[1], annih[0]] - \
                                                   V4_mo[creat[1], creat[0], annih[1], annih[0]] - \
                                                   V4_mo[creat[0], creat[1], annih[0], annih[1]] + \
                                                   V4_mo[creat[1], creat[0], annih[0], annih[1]])

    # diagonalize CI Hamiltonian
    (nrg, wave) = sp.linalg.eigh(hamiltonian)

    return nrg

# CI energy of a symmetric Hn cluster
def sym_energy(num_atom, num_up, num_down, E0, Vion, hop0, hop1, V0, V1, S):
    E0_multi = (num_atom-1)*num_atom*E0/2
    Vion_vec = Vion*(num_atom-1)*np.ones(num_atom)
    hop_mat = (hop0-hop1)*np.eye(num_atom) + hop1
    S_mat = (1-S)*np.eye(num_atom) + S
    V_mat = (V0-V1)*np.eye(num_atom) + V1
    return ci_energy(num_up, num_down, E0_multi, Vion_vec, hop_mat, S_mat, V_mat)

# Fit model parameters (Vion, hop, S, V) to the full reference data
def fit_model(data, model_old, mode, U):

    hop0 = -0.5

    def objective(model):
        H2plus2_list = sym_energy(2, 0, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H2plus_list = sym_energy(2, 1, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H2_list = sym_energy(2, 1, 1, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H2hs_list = sym_energy(2, 2, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plus3_list = sym_energy(3, 0, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plus2_list = sym_energy(3, 1, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plus_list = sym_energy(3, 1, 1, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plushs_list = sym_energy(3, 2, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3_list = sym_energy(3, 2, 1, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3hs_list = sym_energy(3, 3, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])

        # skeletal objective function is RMS error for total energies of low-energy electronic configurations of H2 & H3
        if mode == 0:
            obj = (H2plus2_list[0] - data[1])**2 + (H2plus_list[0] - data[2])**2  \
            + (H2_list[0] - data[4])**2 + (H2hs_list[0] - data[6])**2 \
            + (H3plus3_list[0] - data[7])**2 + (H3plus2_list[0] - data[8])**2 + (H3plus_list[0] - data[11])**2 \
            + (H3plushs_list[0] - data[17])**2 + (H3_list[0] - data[20])**2 + (H3hs_list[0] - data[23])**2
        else:
            obj = (H2plus2_list[0] - data[1])**2 + (H2plus_list[0] - data[2])**2 + (H2plus_list[1] - data[3])**2 \
            + (H2_list[0] - data[4])**2 + (H2_list[1] - data[5])**2 + (H2hs_list[0] - data[6])**2 \
            + (H3plus3_list[0] - data[7])**2 + (H3plus2_list[0] - data[8])**2 + (H3plus2_list[1] - data[9])**2 + (H3plus2_list[2] - data[10])**2 \
            + (H3plus_list[0] - data[11])**2 + (H3plus_list[1] - data[12])**2 + (H3plus_list[2] - data[13])**2 \
            + (H3plus_list[3] - data[14])**2 + (H3plus_list[4] - data[15])**2 + (H3plus_list[5] - data[16])**2 \
            + (H3plushs_list[0] - data[17])**2 + (H3plushs_list[1] - data[18])**2 + (H3plushs_list[2] - data[19])**2 \
            + (H3_list[0] - data[20])**2 + (H3_list[1] - data[21])**2 + (H3_list[2] - data[22])**2 + (H3hs_list[0] - data[23])**2

        return obj

    def residual(model):

        H2plus2_list = sym_energy(2, 0, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H2plus_list = sym_energy(2, 1, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H2_list = sym_energy(2, 1, 1, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H2hs_list = sym_energy(2, 2, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plus3_list = sym_energy(3, 0, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plus2_list = sym_energy(3, 1, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plus_list = sym_energy(3, 1, 1, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3plushs_list = sym_energy(3, 2, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3_list = sym_energy(3, 2, 1, model[0], model[1], hop0, model[2], U, model[3], model[4])
        H3hs_list = sym_energy(3, 3, 0, model[0], model[1], hop0, model[2], U, model[3], model[4])

        # residual of skeletal objective function is RMS error for total energies of low-energy electronic configurations of H2 & H3
        res = np.zeros(23)
        res[0] = H2plus2_list[0] - data[1]
        res[1] = H2plus_list[0] - data[2]
        res[2] = H2plus_list[1] - data[3]
        res[3] = H2_list[0] - data[4]
        res[4] = H2_list[1] - data[5]
        res[5] = H2hs_list[0] - data[6]
        res[6] = H3plus3_list[0] - data[7]
        res[7] = H3plus2_list[0] - data[8]
        res[8] = H3plus2_list[1] - data[9]
        res[9] = H3plus2_list[2] - data[10]
        res[10] = H3plus_list[0] - data[11]
        res[11] = H3plus_list[1] - data[12]
        res[12] = H3plus_list[2] - data[13]
        res[13] = H3plus_list[3] - data[14]
        res[14] = H3plus_list[4] - data[15]
        res[15] = H3plus_list[5] - data[16]
        res[16] = H3plushs_list[0] - data[17]
        res[17] = H3plushs_list[1] - data[18]
        res[18] = H3plushs_list[2] - data[19]
        res[19] = H3_list[0] - data[20]
        res[20] = H3_list[1] - data[21]
        res[21] = H3_list[2] - data[22]
        res[22] = H3hs_list[0] - data[23]

        return res

    # explicitly define finite-different gradient for clarity
    def gradient(model, lock_S=None):
        grad = np.empty(5)
        for i in range(5):
            model_diff = model.copy()
            model_diff[i] += 2e-7
            obj_plus2 = objective(model_diff)
            model_diff[i] -= 1e-7
            obj_plus = objective(model_diff)
            model_diff[i] -= 2e-7
            obj_minus = objective(model_diff)
            model_diff[i] -= 1e-7
            obj_minus2 = objective(model_diff)
            grad[i] = (-obj_plus2 + 8*obj_plus - 8*obj_minus + obj_minus2)/12e-7
        return grad

    # explicitly define finite-different hessian for testing
    def hessian(model, lock_S=None):
        hess = np.empty((5,5))
        for i in range(5):
            model_diff = model.copy()
            model_diff[i] += 2e-7
            grad_plus2 = gradient(model_diff)
            model_diff[i] -= 1e-7
            grad_plus = gradient(model_diff)
            model_diff[i] -= 2e-7
            grad_minus = gradient(model_diff)
            model_diff[i] -= 1e-7
            grad_minus2 = gradient(model_diff)
            hess[:,i] = (-grad_plus2 + 8*grad_plus - 8*grad_minus + grad_minus2)/12e-7
        return hess

    # first guess is either a physically reasonable guess or the previous optimum
    guess = [2, -1.0, -0.3, 1.0, 0.0]
    E0 = 1.0/data[0]
    guess = [E0, -E0, 0.0, E0, 0.0]
    if len(model_old) == 5:
        guess = model_old.copy()
    result = sp.optimize.minimize(objective, guess, jac=gradient, method='BFGS')
    assert result.success, f"failure in model fitting ({result.message})"
    if result.x[2] > 0.0:
        guess = result.x
        guess[2] = -guess[2]
        guess[4] = -guess[4]
        result = sp.optimize.minimize(objective, guess, jac=gradient, method='BFGS')
        assert result.success, f"failure in model fitting ({result.message})"
    model = result.x
    score = objective(model)
    res = residual(model)
    if mode == 0:
        score = np.sqrt((res[0]**2 + res[1]**2 + res[3]**2 + res[5]**2 + res[6]**2 + res[7]**2 + res[10]**2 \
        + res[16]**2 + res[19]**2 + res[22]**2)/10)
    else:
        score = np.sqrt(np.dot(res, res)/23.0)

#    hess = hessian(model, lock_S=0.0)
#    val, vec = np.linalg.eigh(hess)
#    print("hess:", val, vec[:,0])
#    null = vec[:,0]

    # reference score for asymptotic model
#    E0 = 1.0/data[0]
#    model0 = [ E0, -E0, 0.0, E0, 0.0]
#    score0 = objective(model0)
#    print("score = ", np.sqrt(score), np.sqrt(score0))

#    res = residual(model)
#    print("res:", res)

    return model, score

# load FCI/QZ reference data
reference_data = np.loadtxt("../data/hydrogen_basis0.data") # R H2++ H2+[2] H2[2] H2(hs) H3+++ H3++[3] H3+[6] H3+(hs)[3] H3[3] H3(hs)
reference_data = np.flip(reference_data, axis=0)

model_old = []

mode = int(sys.argv[1]) # 0 for ground-state fits, 1 for full sector fits
U = float(sys.argv[2]) # being tuned by hand in "interactive" outer loop

for row in reference_data:
    model, error = fit_model(row, model_old, mode, U)
    model_old = model
    print(f"{row[0]:.1f}", model[0], model[1], model[2], model[3], model[4], error)


==> anc/software/hydrogen-reference-data.py <==
# Generate H2 reference data for semiempirical models
import numpy as np
import pyscf

R = np.concatenate([np.arange(0.5, 5, 0.1), np.arange(5, 10, 0.2), np.arange(10, 20.1, 0.4)])

config_list = [(2,0,0,1), (2,1,0,2), (2,1,1,2), (2,2,0,1), (3,0,0,1), (3,1,0,3), (3,1,1,6), (3,2,0,3), (3,2,1,3), (3,3,0,1)]
basis_list = ['def2qzvpp', 'sto-6g', {'H': pyscf.gto.basis.parse('''
        H    S
           23.1030         0.00916360
            4.23592        0.0493615
            1.18506        0.168538
            0.407099       0.370563
            0.158088       0.416492
            0.0651095      0.130334
        ''')}, 'def2svp']

for id, basis in enumerate(basis_list):
    file = open(f'hydrogen_basis{id}.data','w')
    for r in R:
        file.write(f'{r}')
        for config in config_list:
            if config[0] == 2:
                geo = f'H 0 0 0; H {r*0.529177210544} 0 0'
            elif config[0] == 3:
                geo = f'H 0 {r*0.529177210544*np.sqrt(3)/2} 0; H {-r*0.529177210544/2} 0 0; H {r*0.529177210544/2} 0 0'
            else:
                raise RuntimeError
            mol = pyscf.M(atom=geo, basis=basis, charge=config[0]-config[1]-config[2], spin=config[1]-config[2], verbose=9)
            mol.build()
            if config[1] + config[2] == 1:
                mol.charge += 1
                mol.spin = 0
            hf = pyscf.scf.HF(mol).run()
            if config[1] + config[2] > 1:
                ci = pyscf.fci.FCI(hf)
                ci.nroots = config[3]
                ci.kernel()
                if isinstance(ci.e_tot, np.float64):
                    nrg_list = [ci.e_tot]
                else:
                    nrg_list = ci.e_tot[:config[3]]
            elif config[1] + config[2] == 0:
                nrg_list = [hf.e_tot]
            elif config[1] + config[2] == 1:
                nrg_list = hf.mo_energy[:config[3]]
                nrg_list += hf.e_tot
            else:
                raise RuntimeError

            for nrg in nrg_list:
                file.write(f' {nrg}')
        file.write('\n')
        file.flush()


==> anc/software/methods.tex <==
\documentclass[journal=jpca,manuscript=perspective,layout=twocolumn]{achemso}

\usepackage[fontsize=10pt]{fontsize}
\usepackage{chemformula} % Formula subscripts using \ch{}
\usepackage[T1]{fontenc} % Use modern font encodings
\usepackage{crimson}
\usepackage{hyperref}
\usepackage{xurl}

\hypersetup{
    colorlinks=true,
    linkcolor=blue,
    citecolor=blue,
    filecolor=blue,
    urlcolor=blue,
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% If issues arise when submitting your manuscript, you may want to
%% un-comment the next line.  This provides information on the
%% version of every file you have used.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\listfiles

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Place any additional macros here.  Please use \newcommand* where
%% possible, and avoid layout-changing macros (which are not used
%% when typesetting).
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand*\mycommand[1]{\texttt{\emph{#1}}}

\renewcommand{\thepage}{S\arabic{page}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Meta-data block
%% ---------------
%% Each author should be given as a separate \author command.
%%
%% Corresponding authors should have an e-mail given after the author
%% name as an \email command. Phone and fax numbers can be given
%% using \phone and \fax, respectively; this information is optional.
%%
%% The affiliation of authors is given after the authors; each
%% \affiliation command applies to all preceding authors not already
%% assigned an affiliation.
%%
%% The affiliation takes an option argument for the short name.  This
%% will typically be something like "University of Somewhere".
%%
%% The \altaffiliation macro should be used for new address, etc.
%% On the other hand, \alsoaffiliation is used on a per author basis
%% when authors are associated with multiple institutions.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\author{Jonathan E. Moussa}
\email{godotalgorithm@gmail.com}
\affiliation{Molecular Sciences Software Institute, Virginia Tech, Blacksburg, Virginia 24060, United States}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The document title should be given as usual. Some journals require
%% a running title from the author: this should be supplied as an
%% optional argument to \title.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\title{Supplemental Information for ``The Enduring Relevance of Semiempirical Quantum Mechanics''}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Some journals require a list of abbreviations or keywords to be
%% supplied. These should be set up here, and will be printed after
%% the title and author information, if needed.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\abbreviations{IR,NMR,UV}
\keywords{American Chemical Society, \LaTeX}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% The manuscript does not need to include \maketitle, which is
%% executed automatically.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{document}

%S1
\section{Market considerations}

%preface & prior work
My main reason for considering atomistic simulation methods and software as a market is to provide a framing to discuss size and growth of QM, SQM, and MM as ``market sectors''.
An informed perspective should have a different tone and emphasis depending on whether its subject is growing or shrinking, large or small, majority or minority.
I use economic terms to influence how readers might interpret the data that I present, but I do not attempt any sort of meaningful economic analysis.
I believe that economic analysis of basic research is a worthwhile research topic in its own right, but it is far from the main topic of this paper and my technical expertise.
The effectiveness of basic research depends on how we allocate the scarce resources that it has available, and this rationale has motivated a lot of work on the topic.
It has long been argued \cite{science_economics} that public investment in basic research is not large enough to maximize its positive impact on society,
 and that private investment in basic research is not a reliable replacement because of conflicting interests.
There are also interesting studies of how resources are internally allocated within basic research \cite{science_economics2}.
Because basic research is a process that heavily utilizes and builds upon past work,
 I think it is particularly interesting to examine the supply of and demand for basic research specifically focused on the development of methodology and instrumentation.
Scientific software is special in this regard because it instantiates methodology in a form that is ready for immediate use,
 and it constitutes a form of instrumentation with an effectively zero marginal cost of reproduction.

%path to more serious research on this topic
To encourage future work on this topic, I would like briefly outline a path from the remarks in this paper to a more serious study of the atomistic simulation software market.
Beyond challenges in the quality and accessibility of market data, it is far from being an ideal or simple market.
Software market analysis is generally complicated because of highly non-uniform supply costs -- creating a copy of an existing piece of software costs effectively zero,
 while creating a new piece of software has a very high development cost.
As noted in the paper, atomistic simulation software often has a very high computational cost and may require a lot of human time to operate correctly,
 thus the relevant ``price'' in considering supply and demand curves may be quite different.
The disconnect between supply and demand ``price'' is even larger for free and open-source software (FOSS) with development supported by a funding agency or other fiscal sponsor
 rather than through the sale of software licenses, especially if real demand is difficult to measure.
A clear example of the disconnect between supply and demand price is that software development support tends to prioritize the development of new software,
 while most of the growth in demand is coming from the increased use of old software.
However, even in the best cases, the adoption of new atomistic simulation software is a slow process.
With human and computer time being the largest components of the demand-side price, there may be significant deviations between academic and industrial demand
 because academia has access to cheaper human labor in the form of graduate students and postdoctoral scholars
 and subsidized computational resources such as high-performance computing (HPC) centers.
Because academics publish more of their work, academic demand is more inherently visible than industrial demand,
 but academic demand may be a poor proxy for industrial demand because of these price differences.

%not just academic issues
A better understanding of the atomistic simulation software market might help to inform better business or policy decisions in the future to improve software sustainability \cite{software_sustainability}.
Hypothetically, policy that aligns the supply and demand price by supporting FOSS development based on observed demand could utilize artificial market forces for more efficient resource allocation.
This is beginning to happen on the commercial side with use-based pricing of software and its associated computational cost in a Software as a Service (SaaS) model \cite{atomistic_saas}.
It may also be worthwhile to pursue a more thorough understanding of relevant past events such as the transition of Gaussian from academic to commercial software development.
Gaussian was the most popular software on the Quantum Chemistry Program Exchange \cite{qcpe} (QCPE) before this transition,
 and while the QCPE generated enough revenue from software distribution to support its operations, it did not share any revenue with developers.
The QCPE did not have the resources to provide sufficient software support and often directed support requests to developers, which overwhelmed the Gaussian developers with support requests.
In response, they removed Gaussian from the QCPE and started a business to monetize it and cover the costs of software support \cite{frisch_interview}.

%S2
\section{Software survey}

%define an "atomistic simulation engine"
While it might be interesting to survey all of the software programs relevant to atomistic simulation to categorize them and build a graph of interactions, interfaces, and dependencies,
 there is a large amount of such software (probably several thousand distinct programs), which causes this to be a significant undertaking.
I have confined my quantification of supply and demand to software that I consider to be an ``atomistic simulation engine'', which is a restriction that has been used in other surveys \cite{software_trends}.
The definition of such an engine is partly self evident as the primary software that organizes and carries out the computational steps of an atomistic simulation,
 but I use a slightly narrower and more specific definition than in past work.
Specifically, I am focusing on software that represents the activity of developing atomistic simulation methodology and translating it into a production-ready capability in the subdomains of QM, SQM, or MM.
Some of this software may have features associated with more than one of these subdomains,
 but methodological development is disjoint enough that a primary subdomain associated with method development activity is clear in most cases.
Because there has been some progress towards decomposing simulation capabilities into interoperable components,
 there are now distinct software components that atomistic simulation engines depend on such as Gaussian integral libraries and specific force-field implementations
 and components that depend on the outputs of engines for a variety of post-processing.
Here, I focus on the central engine software and not the software ecosystem of components that surround them.
In the other direction, some commercial software bundles multiple engines together in a way that makes them difficult to differentiate, and those are labeled as being in multiple subdomains.

Some tight-binding programs do not come with general, prefit parameter sets, and instead rely on parameters generated by the user through running DFT calculations on reference systems
 and fitting Wannier functions to the DFT band structures.
This SQM software is then dependent on a QM engine to operate, however it is capable of operating as an independent engine once a set of parameters has been generated for a specific application.
By this rationale, I categorize such software as a distinct SQM engine.

Because of my more specific definition of an engine, I omit some entries from the list of atomistic simulation engines considered by Talirz \textit{et al.} \cite{software_trends}.
BoltzTrap, Wannier90, EPW, BerkeleyGW, and YAMBO are not included because they are post-processing software that perform secondary calculations depending on the results of an engine.
MOE and Discovery Studio are not included because they are software bundles that depend on integration with other engines.
Similarly, HyperChem is not included because it is primarily a graphical user interface (GUI) and visualization software that contains fully integrated QM, SQM, and MM engines,
 but it is likely that those were obtuse packagings of engines in the public domain at the time of its development.

For convenience, the list of atomistic simulation software is provided in a separate comma-separated values (CSV) file for use with spreadsheet software.
I consider both commercial and non-commercial software, but the only categorization that I record is whether or not a free and open-source software (FOSS) license is available.
Each software entry includes an internet Uniform Resource Locator (URL) for development, distribution, or sale that is active at the time of the writing of this paper.
If the software has a more permanent URL such as a Digital Object Identifier (DOI), then I try to include that instead.
If the software has no known or searchable location on the internet, then I do not consider it as ``publicly available'' and exclude it from this list.

Despite the specific focus on engines, there is still a rather large amount of relevant software, and I have attempted to be as thorough as possible in assembling this list 
 from a variety of sources (e.g.,\@ Wikipedia, Google, GitHub, the Journal of Open-Source Software, SoftwareX, Computer Physics Communications).
The difficulty of compiling a thorough list is a reminder of the usefulness of marketplaces in organizing products and making them more uniformly visible to consumers,
 which the atomistic simulation software market does not yet have.
I consider this list to be sufficiently thorough and populated with enough software at a lower level of maturity that it is effectively an overestimate of the number of atomistic simulation engines
 that would be available in an atomistic simulation marketplace, if such a thing existed.

%Table 1 - SQM citation correlations
\begin{table*}[!t]
  \caption{Citation analysis for the most cited atomistic simulation engine software.}
  \label{software_list}
  \scriptsize
  \begin{tabular}{l | p{12cm} | l r}
    \hline
    software name & Google Scholar search query & FPR & test year \\
    \hline
ABINIT & ABINIT -"ABINIT MP" & 0.00 & 2024 \\
ADF & ADF AND ("density functional" OR DFT OR "molecular dynamics" OR "electronic structure") -"adf image" -"dark field" -"Augmented Dickey Fuller" -"ADF cofilin" & 0.19 & 2014 \\
AMBER & AMBER ("molecular dynamics" OR "molecular mechanics") & 0.58 & 1999 \\
CASTEP & CASTEP & 0.01 & 2008 \\
CHARMM & CHARMM & 0.37 & 2002 \\
CP2K & CP2k AND (DFT OR "molecular dynamics" OR quantum OR "ab initio" OR quickstep) & 0.00 & 2021 \\
Desmond & Desmond ("molecular dynamics" OR "molecular mechanics") & 0.15 & 2020 \\
DFTB+ & DFTB density functional tight binding & 0.42 & 2024 \\
DMol3 & (DMol OR DMol3) AND (DFT OR "density functional") & 0.04 & 2013 \\
GAMESS & "GAMESS" -"Eric Gamess" -"Eline Gamess" -"E Gamess" -"A Gamess" & 0.00 & 2005 \\
Gaussian  & "Gaussian 70" OR "Gaussian 76" OR "Gaussian 80" OR "Gaussian 82" OR "Gaussian 86" OR "Gaussian 88" OR "Gaussian 90" OR "Gaussian 92" OR "Gaussian 94" OR "Gaussian 98" OR "Gaussian 03" OR "Gaussian 09" OR "Gaussian 16" & 0.00 & 1990 \\
GROMACS & GROMACS & 0.00 & 2007 \\
LAMMPS & LAMMPS & 0.00 & 2010 \\
Molpro & "Molpro" & 0.01 & 2024 \\
MOPAC & MOPAC OR openmopac OR "MOPAC93" OR "MOPAC97" OR "MOPAC2000" OR "MOPAC2007" OR "MOPAC2009" OR "MOPAC2012" OR "MOPAC2016" -railroad -crime -bowel -"mopac expressway" -"mopac Expwy" -"mopac expr" -"mopac expy" -"mopac express" -"south mopac" -"n mopac" & 0.01 & 2024 \\
NAMD & NAMD ("molecular dynamics" OR "molecular mechanics") & 0.00 & 2010 \\
NWChem & NWChem & 0.05 & 2024 \\
OpenMM & "OpenMM" & 0.35 & 2021 \\
ORCA & ORCA (Neese OR "quantum chemistry" OR "ab initio" OR "many body") & 0.13 & 2016 \\
Q-Chem & ("Q Chem" OR "QChem") AND (quantum OR "ab initio" OR DFT OR "many body") & 0.10 & 2024 \\
Quantum ESPRESSO & "Quantum ESPRESSO" & 0.00 & 2011 \\
SIESTA & "SIESTA" AND (DFT OR "density functional" OR "electronic structure" OR "molecular dynamics" OR "ab initio" OR "Kohn Sham") & 0.00 & 2024 \\
TURBOMOLE & "TURBOMOLE" -"turbomolecular" & 0.02 & 2021 \\
VASP & VASP AND Kresse OR "Vienna ab initio" & 0.00 & 2004 \\
WIEN2k & WIEN2k OR WIEN97 OR WIEN95 OR WIEN93 OR "WIEN code" & 0.00 & 2009 \\
xTB & xTB (grimme OR semiempirical OR "electronic structure" OR "molecular dynamics" OR "molecular mechanics" OR "quantum chemistry") & 0.14 & 2022 \\
    \hline
  \end{tabular}
\end{table*}

%S3
\section{Citation statistics}

I used Google Scholar to gather citation statistics because it has the largest and most inclusive database of scientific publications and is able to search the full text of publications,
 which is necessary to estimate the citation of scientific software that is not consistently tied to specific paper citations.
Google Scholar is probably the scientific literature search tool with the lowest rate of false negatives for the tasks considered here.
The caveats of using Google Scholar are that its methodology is closed and subject to change (including its criteria for what is considered a distinct scientific publication), it does not allow API access, and it has poor quality control that results in false positives.

For the task of counting citations and joint citations to specific papers, I restricted the upper bound of the search range to the year 2024 for improved reproducibility.
Joint citations were determined by using the ``search within citing articles'' feature of Google Scholar and performed with both papers as the primary citation to verify the consistency of search results.

For time series of citations to specific atomistic simulation engine software, I adapt the approach of Talirz \textit{et al.} \cite{software_trends}
 and use the numbers of search results from Google Scholar based on search queries chosen to minimize the false-negative rate (FNR) and reduce the false-positive rate (FPR).
Besides the choice of search query, I also disabled Google Scholar's ``include citation'' feature,
 which typically adds erroneous results from malformed literature citations that do not correspond a real scientific publication.
I did not always use the same search queries as Talirz \textit{et al.} because their choices were overly sensitive to the FPR
 and resulted in an elevated FNR that reduced their overall citation counts appreciably in many cases.
Also, they were focused on citation trends over a decade, while I am tracking citations over the history of each piece of software, and the efficacy of specific search queries can change over time.
As a result, I observed a large enough difference in some citation numbers that some rankings have changed. 
The full list of software considered in this citation analysis is shown in Table \ref{software_list}.
All of the citation data associated with the software in Table \ref{software_list} was used to construct the summary graphic for the software market share of QM, SQM, and MM,
 assuming that this software accounts for the entire market share.
While it is difficult to estimate the omitted total market share of all other atomistic simulation engines because there are many engines with a very small market share,
 I expect it to be less than 10\% of the overall market.

I take an iterative approach to constructing an accurate search query.
I begin with a permissive query with a small FNR but large FPR, and I adjust the query to reduce the FPR as much as possible during the process of estimating the FPR.
To estimate the FPR, I examine 100 search results by randomly selecting 10 pages of search results, which each contain 10 results.
In considering false positives, I am only verifying that they are referring to the correct software rather than something erroneous, not how or even if the software is actually being used.
If the full text of a paper was not readily available or its examination was otherwise inconclusive, then it was removed from the set of 100 samples of an FPR estimate.
For large numbers of search results, this estimate is unavoidably biased because only the first 100 pages of search results are accessible,
 and the relevance-based ranking can cause the FPR to increase with decreased ranking.
I avoid this bias by estimating the FPR for the narrowest addressable window of time, which is one year, and choose the most recent year with less than 1,000 search results for the reported FPR.
I assume that the FPR has a negligible time dependence, but I do explicitly try to maintain sensitivity to the earliest citations of the software.
After estimating a final FPR, I adjust the raw number of citations based on the FPR to estimate the true number of citations.
The FNR cannot be estimated directly, and while there are biased methods of inferring it, they are prohibitively cumbersome.
In some difficult cases, I used a search query with a large, accountable FPR when the only alternative was a large, unaccountable FNR.
For example, AMBER, CHARMM, and GROMOS refer to both popular software and popular types of force fields that are widely used in MM software,
 with no effective disambiguation other than to estimate the FNR for isolating the software from the force field.
In particular, the raw 2024 citation counts to GROMOS (1,870) were sufficient for its inclusion into the top-20 list,
 but 69\% of those were citations to the GROMOS force field implemented in other software rather than the GROMOS software.
Another problematic case with a large FPR was DFTB+ because Google Scholar cannot reliably detect the special character in its name.
Similarly, the raw citation data for CRYSTAL had competitive numbers but a very high FPR because the word ``crystal'' followed by a numbered citation in a superscipt or bracket
 cannot be distinguished from the CRYSTAL$xx$ software name, where $xx$ are the last two numbers of the version's release year.
The large FPR for OpenMM is caused specifically by citations to the paper ``CHARMM-GUI Input Generator for NAMD, GROMACS, AMBER, OpenMM, and CHARMM/OpenMM Simulations Using the
CHARMM36 Additive Force Field'' that include the paper's title in the publication text but do not mention or use OpenMM in any other way.
This artifact likely distorts citation counts of GROMACS, NAMD, and AMBER in a way that is not detected by this statistical methodology,
 but the overall distortion should be smaller relative to their larger signals.
In the case of GAMESS, no attempt is made to disambiguate ``GAMESS (UK)'', ``GAMESS (US)'', and ``PC GAMESS'', which are three branches of the original GAMESS codebase.
Most clear citations of GAMESS refer specifically to ``GAMESS (US)'', but there are also many ambiguous citations to GAMESS that do not clarify the branch.
I selectively iterated this process in an attempt to maximize the number of FPR-corrected citations to each piece of software.
As stated, this methodology is an attempt at an objective statistical analysis, but some subjective choices are unavoidable in this process,
 and there is a non-trivial amount of inherent uncertainty in any result generated by Google Scholar.

In the specific case of DFTB+, the assumption of a fixed FPR is especially poor because DFTB methodology existed over a decade prior to the release of the DFTB+ software in 2007.
DFTB+ was the successor to other DFTB software with even lower visibility in the literature, and I interpret the weighted signal prior to 2007 as an estimate for the use of the prior software
 if the FPR is considered more generically as an estimate of citations of the primary available software implementation of DFTB
 against a background of mostly DFTB methodology citations and a smaller number of citations to other DFTB software implementations.

%Figure S1 - Software citations
\begin{figure*}[!b]
\includegraphics{figureS1.pdf}
     \caption{Citations to the atomistic simulation engines considered here, as estimated using Google Scholar.
}\label{software_citation}
\end{figure*}

%S4
\section{Market data}

Besides citations in scientific publications, the atomistic simulation market data that I mention in the paper comes from a variety of sources of varying quality.
Certainly it would be desirable to have more data of higher and more uniform quality, but even limited data provides some useful perspective.
I also note some data here that was not mentioned in the paper because it was either of low quality or less direct relevance.

Public companies have a variety of financial reporting obligations and regularly provide clear data on size metrics such as number of employees
 in publicly available reports submitted to the US Securities and Exchange Commission (SEC) or other regulatory agency.
For example, the most recent reporting for number of employees is 25,000 for Dassault Syst\`{e}mes (FY2004 annual report), 20,000 for Synopsys (FY2024 10-K), 15,300 for Autodesk (FY2024 10-K),
 12,700 for Cadence Design Systems (FY2024 10-K), and 891 for Schr\"{o}dinger (FY2024 10-K).
Besides Schr\"{o}dinger, Accelyrs was another public company operating in the atomistic simulation market with 735 employees (FY2013 10-K), but it was acquired by Dassault in 2014 and renamed to BIOVIA.

There are several cases where private companies operating in the atomistic simulation market or their assets went public through acquisition,
 but this is harder to get clear information about because the parent companies are very large relative to the acquisition targets.
Cadence acquired OpenEye in 2022, which had 130 employees according to local business news \cite{openeye}.
Synopsys acquired QuantumWise and its QuantumATK software in 2017, which had been known as Atomistix A/S prior to a bankruptcy and restructuring
 and had supported approximately 40 employees according to its historical website \cite{atomistix}.
Older acquisitions were more transient, with Autodesk acquiring the HyperChem software in 1990 \cite{hyperchem,hyperchem2} as part of a 4-year partnership,
 and Fujitsu acquiring the MOPAC software in 1992 as part of an approximately 10-year partnership.

The relative sales of QM, SQM, and MM software is difficult to estimate, even from public companies,
 partly because of the business practice of software bundling that combine many distinct programs into multi-purpose software packages to increase revenue by selling customers more software than they intend to use.

Companies developing QM or SQM software tend to be even smaller than companies with MM-capable software.
The websites of Gaussian (\url{https://gaussian.com}) and VASP (\url{https://www.vasp.at}) have webpages listing their staff, which each show approximately 20 employees.
The only SQM software companies that I know of are Stewart Computational Chemistry (MOPAC), SemiChem (AMPAC), and QuantumBio (DivCon).
Stewart Computational Chemistry operated as a sole proprietorship of James J. P. Stewart, and from rough estimates based on the LinkedIn social network,
 SemiChem has approximately 2 employees and QuantumBio has approximately 6 employees.

After Gaussian was removed from the QCPE, MOPAC became its overwhelmingly most popular software \cite{qcpe}.
With Gaussian's larger share of citations from that period of time, it is possible that Gaussian was more cited than QCPE's entire catalog of software.
QCPE software was not always cited in a uniform way, which makes this comparison difficult to estimate.

In regards to academic HPC usage, HPC centers do not typically provide a breakdown of usage by software or with enough specificity to distinguish QM from MM software.
An exception is NERSC, which last provided information about their most-used software in 2017 \cite{nersc}, showing that VASP accounts for 18\% of all their HPC usage
 and other QM software accounting for another 6\%.
I contacted NERSC about more recent HPC usage data, which is now complicated by heterogeneous architectures offering both CPUs and GPUs.
More recent data from 2023 that was provided upon request \cite{nersc2} shows that VASP accounts for 16\% of CPU usage and 23\% of GPU usage,
 other QM software accounts for 8\% of CPU usage and 12\% of GPU usage, and MM software accounts for 3\% of CPU usage and 3\% of GPU usage.

\begin{thebibliography}{99}
\bibitem{science_economics} Nelson, R. R. The Simple Economics of Basic Scientific Research. \href{https://doi.org/10.1086/258177}{\textit{J. Political Econ.} \textbf{1959}, \textit{67} (3), 297--306.}
\bibitem{science_economics2} Stephan, P. E.; \textit{How economics shapes science}; Harvard University Press, Cambridge, 2012.
\bibitem{software_sustainability} Goldbeck, G.; Simperler, A. Business Models and Sustainability for Materials Modelling Software. \href{https://doi.org/10.5281/zenodo.2541723}{\textit{Zenodo} \textbf{2019}, DOI:10.5281/zenodo.2541723.}
\bibitem{atomistic_saas} Ju, F.; Wei, X.; Huang, L.; Jenkins, A. J.; Xia, L.; Zhang, J.; Zhu, J.; Yang, H.; Shao, B.; Dai, P.; et al. Acceleration without Disruption: DFT Software as a Service. \href{https://doi.org/10.1021/acs.jctc.4c00940}{\textit{J. Chem. Theory Comput.} \textbf{2024}, \textit{20} (24), 10838--10851.}
\bibitem{qcpe} Boyd, D. B. Quantum Chemistry Program Exchange, Facilitator of Theoretical and Computational Chemistry in Pre-Internet History. \href{https://doi.org/10.1021/bk-2013-1122.ch008}{ACS Symp. Ser. \textbf{2013}, \textit{1122}, 221--273.}
\bibitem{frisch_interview} The Basis of Success. A Conversation with the President of Gaussian Inc., Dr. Mike Frisch. \url{https://www.materialsdesign.com/webinars/recorded/the-basis-of-success} (accessed April 30th, 2025).
\bibitem{software_trends} Talirz, L.; Ghiringhelli, L. M.; Smit, B. Trends in Atomistic Simulation Software Usage [Article v1.0]. \href{https://doi.org/10.33011/livecoms.3.1.1483}{\textit{Living J. Comp. Mol. Sci.} \textbf{2021}, \textit{3} (1), 1483.}
\bibitem{openeye} Silicon Valley firm seeks to acquire Santa Fe's OpenEye Scientific. \url{https://www.santafenewmexican.com/news/business/silicon-valley-firm-seeks-to-acquire-santa-fes-openeye-scientific/article_a8c599e8-1f0b-11ed-bc14-f748409bb197.html} (accessed April 30th, 2025).
\bibitem{atomistix} Atomistix Newsletter, August 2006. \url{http://www.atomistix.com/news/Newsletter_August_2006.pdf} (accessed October 18th, 2006).
\bibitem{hyperchem} History Of Hypercube, Inc. \url{http://hypercubeusa.com/AboutUs/CompanyHistory/tabid/385/Default.aspx} (accessed April 30th, 2025).
\bibitem{hyperchem2} Walker, J.; \textit{The Autodesk File}; \url{https://www.fourmilab.ch/autofile/e5/} (accessed April 30th, 2025).
\bibitem{nersc} National Energy Research Scientific Computing Center 2017 Annual Report. \url{https://www.nersc.gov/assets/Uploads/2017NERSC-AnnualReport.pdf} (accessed April 30th, 2025).
\bibitem{nersc2} Personal communication with Brian Austin.
\end{thebibliography}
\end{document}
